Reanalysis of critical exponents for the O(N) model via a hydrodynamic approach to the Functional Renormalization Group

We compute the critical exponents of the O(N) model within the Functional Renormalization Group (FRG) approach. We use recent advances which are based on the observation that the FRG flow equation can be put into the form of an advection-diffusion equation. This allows to employ well-tested hydrodynamical algorithms for its solution. In this study we work in the local potential approximation (LPA) for the effective average action and put special emphasis on estimating the various sources of errors. Our results complement previous results for the critical exponents obtained within the FRG approach in LPA. Despite the limitations imposed by restricting the discussion to the LPA, the results compare favorably with those obtained via other methods.

==> anc/beta_n_fond.txt <==
0.342805434, 3
0.369591413, 4
0.369513536, 5
0.351276054, 6
0.351328058, 7
0.351401489, 8
0.351499605, 9
0.383201698, 10
0.383659498, 11
0.383568001, 12
0.383476461, 13
0.383568196, 14
0.383476579, 15
0.383568420, 16
0.383660217, 17
0.383568472, 18
0.383476677, 19
0.383568678, 20
0.383476758, 21
0.383568868, 22
0.383661051, 23
0.383568997, 24
0.383476842, 25
0.383569227, 26
0.383661731, 27
0.383569413, 28
0.383662073, 29
0.383569595, 30
0.383662458, 31
0.383569831, 32
0.383662828, 33
0.383570022, 34
0.383663241, 35
0.383570242, 36
0.383663665, 37
0.383570476, 38
0.383664081, 39
0.383570676, 40
0.383664499, 41
0.383570850, 42
0.383664918, 43
0.383571036, 44
0.383665324, 45
0.383571215, 46
0.383665771, 47
0.383760586, 48
0.383666197, 49
0.383761296, 50
0.383666631, 51
0.383761991, 52
0.383667051, 53
0.383762712, 54
0.383667482, 55
0.383763425, 56
0.383667877, 57
0.383764137, 58
0.383668265, 59
0.383764829, 60
0.383668631, 61
0.383765530, 62
0.383668995, 63
0.383766217, 64
0.383669315, 65
0.383766890, 66
0.383864830, 67
0.383767528, 68
0.383865823, 69
0.383768148, 70
0.383866826, 71
0.383768766, 72
0.383867810, 73
0.383769339, 74
0.383868770, 75
0.383769866, 76
0.383869699, 77
0.383770361, 78
0.383870598, 79
0.383770825, 80
0.383871473, 81
0.383771250, 82
0.383872323, 83
0.383973847, 84
0.383873127, 85
0.383975086, 86
0.383873868, 87
0.383976279, 88
0.383874563, 89
0.383977427, 90
0.383875216, 91
0.383978546, 92
0.383875826, 93
0.383979628, 94
0.383876369, 95
0.383980651, 96
0.384085448, 97
0.383981601, 98
0.384086888, 99
0.383982475, 100
0.384088268, 101
0.383983292, 102
0.384089600, 103
0.383984055, 104
0.384090882, 105
0.383984749, 106
0.384092109, 107
0.384200022, 108
0.384093251, 109
0.384201710, 110
0.384094294, 111
0.384203301, 112
0.384095238, 113
0.384204808, 114
0.384096103, 115
0.384206237, 116
0.384096893, 117
0.384207604, 118
0.384318914, 119
0.384208894, 120
0.384320795, 121
0.384210092, 122
0.384322584, 123
0.384211162, 124
0.384324260, 125
0.384212096, 126
0.384325801, 127
0.384440146, 128
0.384327231, 129
0.384442200, 130
0.384328568, 131
0.387672474, 132
0.387768767, 133
0.387864393, 134
0.387959418, 135
0.388053900, 136
0.388147895, 137
0.388241448, 138
0.388334612, 139
0.388226245, 140
0.388318987, 141
0.388411427, 142
0.388302719, 143
0.388394810, 144
0.388486667, 145
0.388377609, 146
0.388469188, 147
0.388560601, 148
0.388451173, 149
0.388542362, 150
0.388633438, 151
0.388523615, 152
0.388614523, 153
0.388504361, 154
0.388595120, 155
0.388685836, 156
0.388575244, 157
0.388665855, 158
0.388554910, 159
0.388645438, 160
0.388735977, 161
0.388624590, 162
0.388715078, 163
0.388603316, 164
0.388693770, 165
0.388784285, 166
0.388672038, 167
0.388762545, 168
0.388649870, 169
0.388740385, 170
0.388831003, 171
0.388717791, 172
0.388604215, 173
0.388490266, 174
0.388375924, 175
0.388468533, 176
0.388353692, 177
0.388238410, 178
0.388122658, 179
0.388217265, 180
0.388100918, 181
0.387984040, 182
0.388080665, 183
0.387963158, 184
0.387845107, 185
0.387726505, 186
0.387824999, 187
0.387705765, 188
0.387585935, 189
0.387686331, 190
0.387565801, 191
0.387444597, 192
0.387546845, 193
0.387424820, 194
0.387302056, 195
0.387406113, 196
0.387282573, 197
0.387158377, 198
0.387264202, 199
0.387139221, 200
0.387013476, 201
0.387121031, 202
0.386994408, 203
0.386866997, 204
0.386976249, 205
0.386847968, 206
0.386958968, 207
0.386829791, 208
0.386699788, 209
0.386812416, 210
0.386681450, 211
0.386795768, 212
0.386663771, 213
0.386779754, 214
0.386646663, 215
0.386512595, 216
0.386630132, 217
0.386495049, 218
0.386614201, 219
0.386478152, 220
0.386341252, 221
0.386461911, 222
0.386324126, 223
0.386446357, 224
0.386307837, 225
0.386168708, 226
0.386292395, 227
0.386152189, 228
0.386277401, 229
0.386135751, 230
0.386262471, 231
0.386119297, 232
0.386247512, 233
0.386377295, 234
0.386232613, 235
0.386363862, 236
0.386217880, 237
0.386350582, 238
0.386203418, 239
0.386337557, 240
0.386189190, 241
0.386324755, 242
0.386175082, 243
0.386312061, 244
0.386161241, 245
0.386009648, 246
0.386147942, 247
0.385995796, 248
0.385843395, 249
0.385982985, 250
0.385830166, 251
0.385676818, 252
0.385817684, 253
0.385663438, 254
0.385805649, 255
0.385650130, 256
0.385793678, 257
0.385938645, 258
0.385781354, 259
0.385622266, 260
0.385461020, 261
0.385297508, 262
0.385131983, 263
0.384964904, 264
0.384796876, 265
0.384628571, 266
0.384460349, 267
0.384292364, 268
0.384124703, 269
0.383957396, 270
0.383790408, 271
0.383623650, 272
0.383456976, 273
0.383290187, 274
0.383123020, 275
0.382955004, 276
0.382785536, 277
0.382613987, 278
0.382439784, 279
0.382262491, 280
0.382082215, 281
0.381899686, 282
0.371639765, 283
0.371743199, 284
0.371846227, 285
0.371948865, 286
0.372051133, 287
0.372153044, 288
0.372254616, 289
0.372355864, 290
0.372456803, 291
0.372558754, 292
0.372661716, 293
0.372765687, 294
0.372870665, 295
0.372976651, 296
0.373083640, 297
0.373191634, 298
0.373300631, 299
0.373410630, 300
0.373521632, 301
0.373649431, 302
0.373759980, 303
0.373871530, 304
0.373984084, 305
0.374097640, 306
0.374212201, 307
0.374327765, 308
0.374444332, 309
0.374561904, 310
0.374680479, 311
0.374800060, 312
0.374920646, 313
0.375042238, 314
0.375164839, 315
0.375288448, 316
0.375413067, 317
0.375538696, 318
0.375665337, 319
0.375792993, 320
0.375921665, 321
0.376051355, 322
0.376182066, 323
0.376313798, 324
0.376446554, 325
0.376580338, 326


==> anc/betan3_error_bands.txt <==
-17.801808463, -6.769316656, -4.592524927, -8.946108385
-17.753525709, -6.722998976, -4.644731861, -8.801266091
-17.705242955, -6.680924482, -4.688285394, -8.673563570
-17.656960201, -6.642425226, -4.725043293, -8.559807159
-17.608677446, -6.606947833, -4.756397104, -8.457498562
-17.560394692, -6.574043486, -4.783393027, -8.364693945
-17.512111938, -6.543354781, -4.806822411, -8.279887151
-17.463829184, -6.514658866, -4.827249693, -8.202068039
-17.415546430, -6.487800385, -4.845109242, -8.130491528
-17.367263676, -6.462635859, -4.860766476, -8.064505242
-17.318980922, -6.439026593, -4.874533224, -8.003519962
-17.270698167, -6.416830353, -4.886680298, -7.946980408
-17.222415413, -6.395877933, -4.897454687, -7.894301179
-17.174132660, -6.375975101, -4.907079901, -7.844870301
-17.125849905, -6.356873789, -4.915770142, -7.797977436
-17.077567151, -6.338277488, -4.923725392, -7.752829584
-17.029284397, -6.320009781, -4.931063715, -7.708955847
-16.981001643, -6.301984117, -4.937850424, -7.666117810
-16.932718889, -6.284127735, -4.944136346, -7.624119124
-16.884436134, -6.266381356, -4.949960200, -7.582802512
-16.836153380, -6.248696321, -4.955351465, -7.542041177
-16.787870626, -6.231035923, -4.960331544, -7.501740302
-16.739587872, -6.213371499, -4.964916293, -7.461826705
-16.691305118, -6.195685273, -4.969116414, -7.422254132
-16.643022364, -6.177964101, -4.972940016, -7.382988186
-16.594739610, -6.160204352, -4.976392275, -7.344016429
-16.546456855, -6.142409318, -4.979476889, -7.305341747
-16.498174101, -6.124583962, -4.982197554, -7.266970370
-16.449891347, -6.106739177, -4.984557597, -7.228920757
-16.401608593, -6.088889558, -4.986560782, -7.191218334
-16.353325839, -6.071050864, -4.988211841, -7.153889887
-16.305043085, -6.053240562, -4.989516502, -7.116964622
-16.256760331, -6.035478013, -4.990481586, -7.080474440
-16.208477577, -6.017781076, -4.991115210, -7.044446942
-16.160194823, -6.000168224, -4.991426560, -7.008909888
-16.111912068, -5.982657616, -4.991425880, -6.973889352
-16.063629314, -5.965266756, -4.991124362, -6.939409150
-16.015346560, -5.948012759, -4.990534044, -6.905491474
-15.967063806, -5.930913555, -4.989667783, -6.872159327
-15.918781052, -5.913987820, -4.988539258, -6.839436382
-15.870498298, -5.897256777, -4.987163125, -6.807350429
-15.822215544, -5.880747505, -4.985555490, -6.775939520
-15.773932789, -5.864553706, -4.983741505, -6.745365907
-15.725650035, -5.848811625, -4.981756673, -6.715866577
-15.677367281, -5.833584163, -4.979632241, -6.687536085
-15.629084527, -5.818843865, -4.977387131, -6.660300599
-15.580801773, -5.804465981, -4.975021055, -6.633910907
-15.532519019, -5.790078609, -4.972481780, -6.607675438
-15.484236265, -5.775374205, -4.969711692, -6.581036718
-15.435953511, -5.760285306, -4.966688098, -6.553882514
-15.387670756, -5.744794187, -4.963395956, -6.526192418
-15.339388002, -5.728928213, -4.959829794, -6.498026632
-15.291105248, -5.712773745, -4.955999885, -6.469547605
-15.242822494, -5.696452797, -4.951929958, -6.440975636
-15.194539740, -5.680007179, -4.947628346, -6.412386012
-15.146256986, -5.663468401, -4.943102605, -6.383834197
-15.097974232, -5.646869106, -4.938362178, -6.355376034
-15.049691477, -5.630241637, -4.933417985, -6.327065289
-15.001408723, -5.613618076, -4.928282365, -6.298953787
-14.953125969, -5.597029623, -4.922968796, -6.271090450
-14.904843215, -5.580507091, -4.917491953, -6.243522229
-14.856560461, -5.564152414, -4.911892485, -6.216412343
-14.808277707, -5.548117561, -4.906233118, -6.190002004
-14.759994953, -5.532352812, -4.900508170, -6.164197454
-14.711712199, -5.516774342, -4.894696599, -6.138852085
-14.663429444, -5.501272766, -4.888763851, -6.113781681
-14.615146690, -5.485664416, -4.882641531, -6.088687301
-14.566863936, -5.469831234, -4.876280932, -6.063381536
-14.518581182, -5.453852327, -4.869710937, -6.037993717
-14.470298428, -5.437631072, -4.862888750, -6.012373394
-14.422015674, -5.421198722, -4.855823594, -5.986573850
-14.373732920, -5.404606246, -4.848534693, -5.960677799
-14.325450165, -5.387901486, -4.841041820, -5.934761152
-14.277167411, -5.371142036, -4.833371063, -5.908913009
-14.228884657, -5.354455778, -4.825583739, -5.883327817
-14.180601903, -5.337878666, -4.817701531, -5.858055801
-14.132319149, -5.321395369, -4.809722189, -5.833068549
-14.084036395, -5.304943398, -4.801619382, -5.808267414
-14.035753641, -5.288411607, -4.793340037, -5.783483177
-13.987470886, -5.271836150, -4.784902982, -5.758769318
-13.939188132, -5.255273374, -4.776338749, -5.734207999
-13.890905378, -5.238721633, -4.767648966, -5.709794300
-13.842622624, -5.222170193, -4.758830286, -5.685510100
-13.794339870, -5.205548230, -4.749846287, -5.661250173
-13.746057116, -5.188752696, -4.740640594, -5.636864798
-13.697774362, -5.171787211, -4.731213422, -5.612361000
-13.649491608, -5.154812583, -4.721654255, -5.587970911
-13.601208853, -5.137867312, -4.711987130, -5.563747494
-13.552926099, -5.120913104, -4.702192519, -5.539633689
-13.504643345, -5.103942187, -4.692267716, -5.515616658
-13.456360591, -5.086960400, -4.682217872, -5.491702928
-13.408077837, -5.069967323, -4.672044508, -5.467890138
-13.359795083, -5.052954450, -4.661744183, -5.444164717
-13.311512329, -5.035892592, -4.651300480, -5.420484704
-13.263229574, -5.018782157, -4.640714605, -5.396849709
-13.214946820, -5.001629257, -4.629991359, -5.373267155
-13.166664066, -4.984446286, -4.619139680, -5.349752892
-13.118381312, -4.967231322, -4.608159635, -5.326303009
-13.070098558, -4.949992856, -4.597057968, -5.302927744
-13.021815804, -4.932731989, -4.585836788, -5.279627190
-12.973533050, -4.915438941, -4.574491043, -5.256386839
-12.925250296, -4.898104358, -4.563015719, -5.233192997
-12.876967541, -4.880735998, -4.551417049, -5.210054947
-12.828684787, -4.863355191, -4.539710616, -5.186999766
-12.780402033, -4.845966752, -4.527901205, -5.164032299
-12.732119279, -4.828554357, -4.515979154, -5.141129560
-12.683836525, -4.811104684, -4.503936504, -5.118272864
-12.635553771, -4.793617873, -4.491774393, -5.095461353
-12.587271017, -4.776107126, -4.479503143, -5.072711109
-12.538988263, -4.758564205, -4.467118148, -5.050010262
-12.490705508, -4.741003679, -4.454630893, -5.027376465
-12.442422754, -4.723423213, -4.442040997, -5.004805429
-12.394140000, -4.705823126, -4.429349935, -4.982296317
-12.345857246, -4.688202520, -4.416558285, -4.959846755
-12.297574492, -4.670558503, -4.403665128, -4.937451878
-12.249291738, -4.652887988, -4.390669332, -4.915106644
-12.201008984, -4.635193751, -4.377574047, -4.892813455
-12.152726229, -4.617476915, -4.364381223, -4.870572607
-12.104443475, -4.599738981, -4.351093102, -4.848384860
-12.056160721, -4.581981486, -4.337711963, -4.826251009
-12.007877967, -4.564206539, -4.324240533, -4.804172545
-11.959595213, -4.546415119, -4.310680695, -4.782149543
-11.911312459, -4.528602556, -4.297029989, -4.760175123
-11.863029705, -4.510768078, -4.283288877, -4.738247279
-11.814746951, -4.492913174, -4.269459547, -4.716366801
-11.766464196, -4.475039822, -4.255544580, -4.694535064
-11.718181442, -4.457150322, -4.241546826, -4.672753818
-11.669898688, -4.439245158, -4.227467723, -4.651022593
-11.621615934, -4.421323464, -4.213307631, -4.629339297
-11.573333180, -4.403383130, -4.199065895, -4.607700365
-11.525050426, -4.385424774, -4.184743990, -4.586105558
-11.476767672, -4.367449751, -4.170343982, -4.564555520
-11.428484917, -4.349459494, -4.155868002, -4.543050986
-11.380202163, -4.331454926, -4.141317775, -4.521592077
-11.331919409, -4.313435786, -4.126694060, -4.500177512
-11.283636655, -4.295400311, -4.111996371, -4.478804251
-11.235353901, -4.277348990, -4.097226031, -4.457471949
-11.187071147, -4.259283261, -4.082385138, -4.436181384
-11.138788393, -4.241204302, -4.067475576, -4.414933028
-11.090505639, -4.223112166, -4.052498302, -4.393726030
-11.042222884, -4.205005753, -4.037453295, -4.372558211
-10.993940130, -4.186885113, -4.022341470, -4.351428756
-10.945657376, -4.168751268, -4.007164542, -4.330337994
-10.897374622, -4.150605036, -3.991924057, -4.309286015
-10.849091868, -4.132446668, -3.976621073, -4.288272263
-10.800809114, -4.114275361, -3.961255750, -4.267294972
-10.752526360, -4.096091181, -3.945828959, -4.246353403
-10.704243605, -4.077895125, -3.930342358, -4.225447892
-10.655960851, -4.059687852, -3.914797309, -4.204578395
-10.607678097, -4.041468857, -3.899194172, -4.183743542
-10.559395343, -4.023237836, -3.883533463, -4.162942209
-10.511112589, -4.004995596, -3.867816639, -4.142174553
-10.462829835, -3.986742589, -3.852044847, -4.121440331
-10.414547081, -3.968478756, -3.836218782, -4.100738730
-10.366264327, -3.950203765, -3.820338889, -4.080068641
-10.317981572, -3.931918108, -3.804406317, -4.059429899
-10.269698818, -3.913622292, -3.788422221, -4.038822363
-10.221416064, -3.895316029, -3.772387053, -4.018245005
-10.173133310, -3.876999262, -3.756301451, -3.997697073
-10.124850556, -3.858672736, -3.740166751, -3.977178721
-10.076567802, -3.840336542, -3.723983705, -3.956689379
-10.028285048, -3.821990270, -3.707752612, -3.936227928
-9.980002293, -3.803634096, -3.691474275, -3.915793917
-9.931719539, -3.785268459, -3.675149724, -3.895387194
-9.883436785, -3.766893277, -3.658779517, -3.875007037
-9.835154031, -3.748508504, -3.642364231, -3.854652777
-9.786871277, -3.730114549, -3.625904842, -3.834324256
-9.738588523, -3.711711279, -3.609401832, -3.814020726
-9.690305769, -3.693298706, -3.592855803, -3.793741609
-9.642023015, -3.674877067, -3.576267548, -3.773486586
-9.593740260, -3.656446365, -3.559637643, -3.753255087
-9.545457506, -3.638006511, -3.542966569, -3.733046453
-9.497174752, -3.619557796, -3.526255144, -3.712860448
-9.448891998, -3.601100056, -3.509503764, -3.692696348
-9.400609244, -3.582633413, -3.492713075, -3.672553751
-9.352326490, -3.564157936, -3.475883666, -3.652432206
-9.304043736, -3.545673402, -3.459015853, -3.632330951
-9.255760981, -3.527180111, -3.442110418, -3.612249804
-9.207478227, -3.508678340, -3.425168116, -3.592188564
-9.159195473, -3.490167540, -3.408188937, -3.572146143
-9.110912719, -3.471647507, -3.391173178, -3.552121836
-9.062629965, -3.453118999, -3.374122011, -3.532115987
-9.014347211, -3.434581933, -3.357035828, -3.512128038
-8.966064457, -3.416035413, -3.339914263, -3.492156563
-8.917781703, -3.397480220, -3.322758490, -3.472201950
-8.869498948, -3.378916553, -3.305569136, -3.452263970
-8.821216194, -3.360343373, -3.288345678, -3.432341068
-8.772933440, -3.341761373, -3.271089186, -3.412433560
-8.724650686, -3.323170791, -3.253800304, -3.392541278
-8.676367932, -3.304570566, -3.236478459, -3.372662673
-8.628085178, -3.285961499, -3.219124806, -3.352798192
-8.579802424, -3.267343573, -3.201739728, -3.332947418
-8.531519670, -3.248715788, -3.184322686, -3.313108890
-8.483236915, -3.230079313, -3.166875158, -3.293283468
-8.434954161, -3.211433295, -3.149396726, -3.273469864
-8.386671407, -3.192777580, -3.131887619, -3.253667541
-8.338388653, -3.174112972, -3.114348958, -3.233876986
-8.290105899, -3.155438141, -3.096779853, -3.214096429
-8.241823145, -3.136753858, -3.079181383, -3.194326333
-8.193540391, -3.118060185, -3.061553954, -3.174566416
-8.145257636, -3.099356410, -3.043897236, -3.154815584
-8.096974882, -3.080642453, -3.026211489, -3.135073417
-8.048692128, -3.061918943, -3.008497636, -3.115340250
-8.000409374, -3.043184659, -2.990754845, -3.095614473
-7.952126620, -3.024440765, -2.972984537, -3.075896993
-7.903843866, -3.005685828, -2.955185665, -3.056185991
-7.855561112, -2.986921032, -2.937359659, -3.036482405
-7.807278358, -2.968144990, -2.919505501, -3.016784479
-7.758995603, -2.949358802, -2.901624535, -2.997093069
-7.710712849, -2.930561128, -2.883715773, -2.977406483
-7.662430095, -2.911753056, -2.865780538, -2.957725574
-7.614147341, -2.892933205, -2.847817792, -2.938048618
-7.565864587, -2.874102680, -2.829828865, -2.918376495
-7.517581833, -2.855260070, -2.811812679, -2.898707461
-7.469299079, -2.836406411, -2.793770489, -2.879042333
-7.421016324, -2.817541034, -2.775701915, -2.859380153
-7.372733570, -2.798663007, -2.757606319, -2.839719695
-7.324450816, -2.779773954, -2.739485510, -2.820062398
-7.276168062, -2.760872167, -2.721338094, -2.800406240
-7.227885308, -2.741957823, -2.703164484, -2.780751162
-7.179602554, -2.723031209, -2.684965192, -2.761097226
-7.131319800, -2.704091988, -2.666740128, -2.741443848
-7.083037046, -2.685139567, -2.648488949, -2.721790185
-7.034754291, -2.666174166, -2.630212091, -2.702136241
-6.986471537, -2.647195777, -2.611909769, -2.682481785
-6.938188783, -2.628203557, -2.593581385, -2.662825729
-6.889906029, -2.609198077, -2.575227702, -2.643168452
-6.841623275, -2.590178580, -2.556848199, -2.623508961
-6.793340521, -2.571145214, -2.538443224, -2.603847204
-6.745057767, -2.552097698, -2.520012704, -2.584182692
-6.696775012, -2.533035299, -2.501556130, -2.564514468
-6.648492258, -2.513959263, -2.483074900, -2.544843626
-6.600209504, -2.494867812, -2.464567484, -2.525168140
-6.551926750, -2.475761296, -2.446034406, -2.505488186
-6.503643996, -2.456639976, -2.427476103, -2.485803849
-6.455361242, -2.437502636, -2.408891576, -2.466113696
-6.407078488, -2.418350661, -2.390282345, -2.446418977
-6.358795734, -2.399181977, -2.371646570, -2.426717384
-6.310512979, -2.379997889, -2.352985689, -2.407010089
-6.262230225, -2.360796868, -2.334298382, -2.387295354
-6.213947471, -2.341580215, -2.315586080, -2.367574350
-6.165664717, -2.322346057, -2.296847119, -2.347844995
-6.117381963, -2.303095808, -2.278083037, -2.328108579
-6.069099209, -2.283827619, -2.259292185, -2.308363053
-6.020816455, -2.264542856, -2.240476049, -2.288609663
-5.972533700, -2.245239713, -2.221633016, -2.268846410
-5.924250946, -2.225919548, -2.202764559, -2.249074537
-5.875968192, -2.206581057, -2.183869548, -2.229292566
-5.827685438, -2.187223963, -2.164947855, -2.209500071
-5.779402684, -2.167848798, -2.146000139, -2.189697457
-5.731119930, -2.148454264, -2.127025267, -2.169883261
-5.701236967, -2.136444120, -2.115270949, -2.157617291
-5.671354004, -2.124426586, -2.103506342, -2.145346830
-5.641471040, -2.112401803, -2.091731614, -2.133071992
-5.611588077, -2.100369786, -2.079946810, -2.120792762
-5.581705114, -2.088330526, -2.068151954, -2.108509098
-5.551822151, -2.076283125, -2.056346194, -2.096220056
-5.521939188, -2.064229974, -2.044531903, -2.083928045
-5.492056225, -2.052168394, -2.032706486, -2.071630302
-5.462173262, -2.040099400, -2.020870966, -2.059327834
-5.432290299, -2.028022926, -2.009025307, -2.047020545
-5.402407335, -2.015938112, -1.997168694, -2.034707530
-5.372524372, -2.003847044, -1.985303202, -2.022390886
-5.342641409, -1.991747535, -1.973426712, -2.010068358
-5.312758446, -1.979640313, -1.961539967, -1.997740659
-5.282875483, -1.967524533, -1.949642164, -1.985406902
-5.252992520, -1.955402340, -1.937735436, -1.973069244
-5.223109557, -1.943271466, -1.925817582, -1.960725350
-5.193226594, -1.931132607, -1.913889313, -1.948375901
-5.163343630, -1.918985387, -1.901950284, -1.936020490
-5.133460667, -1.906831019, -1.890001713, -1.923660325
-5.103577704, -1.894667785, -1.878041938, -1.911293632
-5.073694741, -1.882496513, -1.866071797, -1.898921229
-5.043811778, -1.870316303, -1.854090431, -1.886542175
-5.013928815, -1.858129215, -1.842099889, -1.874158541
-4.984045852, -1.845933058, -1.830098040, -1.861768076
-4.954162889, -1.833728494, -1.818085561, -1.849371427
-4.924279925, -1.821514815, -1.806061778, -1.836967852
-4.894396962, -1.809293950, -1.794028613, -1.824559287
-4.864513999, -1.797063860, -1.781984083, -1.812143637
-4.834631036, -1.784824701, -1.769928363, -1.799721039
-4.804748073, -1.772577888, -1.757862870, -1.787292906
-4.774865110, -1.760321684, -1.745785915, -1.774857453
-4.744982147, -1.748056788, -1.733698210, -1.762415366
-4.715099183, -1.735782538, -1.721599124, -1.749965952
-4.685216220, -1.723500461, -1.709490183, -1.737510739
-4.655333257, -1.711208911, -1.697369787, -1.725048035
-4.625450294, -1.698907801, -1.685237871, -1.712577731
-4.595567331, -1.686598792, -1.673096094, -1.700101490
-4.565684368, -1.674280093, -1.660942710, -1.687617476
-4.535801405, -1.661951797, -1.648777832, -1.675125762
-4.505918442, -1.649615217, -1.636602775, -1.662627659
-4.458145197, -1.629853435, -1.617095618, -1.642611252
-4.410371952, -1.610066777, -1.597558914, -1.622574640
-4.362598708, -1.590254789, -1.577992293, -1.602517285
-4.314825463, -1.570417488, -1.558395850, -1.582439126
-4.267052219, -1.550554037, -1.538768834, -1.562339240
-4.219278974, -1.530665378, -1.519112251, -1.542218505
-4.171505729, -1.510750283, -1.499424962, -1.522075604
-4.123732485, -1.490808423, -1.479706713, -1.501910133
-4.075959240, -1.470840005, -1.459957780, -1.481722230
-4.028185996, -1.450844014, -1.440177229, -1.461510799
-3.980412751, -1.430821402, -1.420366070, -1.441276734
-3.932639506, -1.410772479, -1.400524677, -1.421020281
-3.884866262, -1.390694654, -1.380650554, -1.400738754
-3.837093017, -1.370588729, -1.360744558, -1.380432900
-3.789319773, -1.350453614, -1.340805675, -1.360101553
-3.741546528, -1.330291594, -1.320836229, -1.339746959
-3.693773283, -1.310100147, -1.300833785, -1.319366509
-3.646000039, -1.289878377, -1.280797515, -1.298959239
-3.598226794, -1.269629077, -1.260730247, -1.278527907
-3.550453550, -1.249349147, -1.240628967, -1.258069327
-3.502680305, -1.229039947, -1.220495081, -1.237584813
-3.454907060, -1.208700128, -1.200327307, -1.217072949
-3.407133816, -1.188328867, -1.180124885, -1.196532849
-3.359360571, -1.167927634, -1.159889328, -1.175965940
-3.311587327, -1.147495882, -1.139620146, -1.155371618
-3.263814082, -1.127032728, -1.119316517, -1.134748939
-3.216040837, -1.106537474, -1.098977799, -1.114097149
-3.168267593, -1.086009989, -1.078603913, -1.093416065
-3.120494348, -1.065450023, -1.058194661, -1.072705385
-3.072721104, -1.044857005, -1.037749525, -1.051964485
-3.024947859, -1.024230812, -1.017268431, -1.031193193
-2.977174614, -1.003572311, -0.996752287, -1.010392335
-2.929401370, -0.982879925, -0.976199573, -0.989560277
-2.881628125, -0.962152307, -0.955608998, -0.968695616
-2.833854881, -0.941391678, -0.934982812, -0.947800544


==> anc/it3.txt <==
Sigma_0=0.2

Sigma     u
0.000000, 2.000000e-02
0.005000, 2.018898e-02
0.010000, 2.045393e-02
0.015000, 2.079521e-02
0.020000, 2.121333e-02
0.025000, 2.170887e-02
0.030000, 2.228254e-02
0.035000, 2.293517e-02
0.040000, 2.366769e-02
0.045000, 2.448115e-02
0.050000, 2.537671e-02
0.055000, 2.635565e-02
0.060000, 2.741936e-02
0.065000, 2.856939e-02
0.070000, 2.980736e-02
0.075000, 3.113504e-02
0.080000, 3.255434e-02
0.085000, 3.406726e-02
0.090000, 3.567598e-02
0.095000, 3.738277e-02
0.100000, 3.919006e-02
0.105000, 4.110043e-02
0.110000, 4.311656e-02
0.115000, 4.524131e-02
0.120000, 4.747767e-02
0.125000, 4.982878e-02
0.130000, 5.229794e-02
0.135000, 5.488858e-02
0.140000, 5.760433e-02
0.145000, 6.044892e-02
0.150000, 6.342628e-02
0.155000, 6.654051e-02
0.160000, 6.979583e-02
0.165000, 7.319668e-02
0.170000, 7.674765e-02
0.175000, 8.045349e-02
0.180000, 8.431914e-02
0.185000, 8.834971e-02
0.190000, 9.255050e-02
0.195000, 9.692698e-02
0.200000, 1.014848e-01
0.205000, 1.062298e-01
0.210000, 1.111681e-01
0.215000, 1.163058e-01
0.220000, 1.216493e-01
0.225000, 1.272053e-01
0.230000, 1.329805e-01
0.235000, 1.389820e-01
0.240000, 1.452170e-01
0.245000, 1.516927e-01
0.250000, 1.584169e-01
0.255000, 1.653973e-01
0.260000, 1.726419e-01
0.265000, 1.801588e-01
0.270000, 1.879566e-01
0.275000, 1.960438e-01
0.280000, 2.044292e-01
0.285000, 2.131219e-01
0.290000, 2.221310e-01
0.295000, 2.314660e-01
0.300000, 2.411366e-01
0.305000, 2.511528e-01
0.310000, 2.615243e-01
0.315000, 2.722616e-01
0.320000, 2.833753e-01
0.325000, 2.948759e-01
0.330000, 3.067745e-01
0.335000, 3.190821e-01
0.340000, 3.318102e-01
0.345000, 3.449702e-01
0.350000, 3.585739e-01
0.355000, 3.726335e-01
0.360000, 3.871610e-01
0.365000, 4.021689e-01
0.370000, 4.176699e-01
0.375000, 4.336767e-01
0.380000, 4.502025e-01
0.385000, 4.672605e-01
0.390000, 4.848644e-01
0.395000, 5.030277e-01
0.400000, 5.217645e-01
0.405000, 5.410888e-01
0.410000, 5.610150e-01
0.415000, 5.815575e-01
0.420000, 6.027315e-01
0.425000, 6.245517e-01
0.430000, 6.470334e-01
0.435000, 6.701921e-01
0.440000, 6.940433e-01
0.445000, 7.186028e-01
0.450000, 7.438869e-01
0.455000, 7.699119e-01
0.460000, 7.966940e-01
0.465000, 8.242502e-01
0.470000, 8.525972e-01
0.475000, 8.817523e-01
0.480000, 9.117328e-01
0.485000, 9.425560e-01
0.490000, 9.742401e-01
0.495000, 1.006803e+00
0.500000, 1.040262e+00
0.505000, 1.074637e+00
0.510000, 1.109945e+00
0.515000, 1.146206e+00
0.520000, 1.183439e+00
0.525000, 1.221662e+00
0.530000, 1.260896e+00
0.535000, 1.301159e+00
0.540000, 1.342473e+00
0.545000, 1.384856e+00
0.550000, 1.428329e+00
0.555000, 1.472912e+00
0.560000, 1.518626e+00
0.565000, 1.565492e+00
0.570000, 1.613531e+00
0.575000, 1.662765e+00
0.580000, 1.713214e+00
0.585000, 1.764900e+00
0.590000, 1.817846e+00
0.595000, 1.872073e+00
0.600000, 1.927603e+00
0.605000, 1.984460e+00
0.610000, 2.042666e+00
0.615000, 2.102243e+00
0.620000, 2.163214e+00
0.625000, 2.225603e+00
0.630000, 2.289434e+00
0.635000, 2.354730e+00
0.640000, 2.421515e+00
0.645000, 2.489813e+00
0.650000, 2.559648e+00
0.655000, 2.631045e+00
0.660000, 2.704028e+00
0.665000, 2.778623e+00
0.670000, 2.854854e+00
0.675000, 2.932747e+00
0.680000, 3.012326e+00
0.685000, 3.093619e+00
0.690000, 3.176650e+00
0.695000, 3.261445e+00
0.700000, 3.348031e+00
0.705000, 3.436434e+00
0.710000, 3.526680e+00
0.715000, 3.618798e+00
0.720000, 3.712814e+00
0.725000, 3.808754e+00
0.730000, 3.906647e+00
0.735000, 4.006519e+00
0.740000, 4.108399e+00
0.745000, 4.212315e+00
0.750000, 4.318295e+00
0.755000, 4.426366e+00
0.760000, 4.536558e+00
0.765000, 4.648901e+00
0.770000, 4.763420e+00
0.775000, 4.880148e+00
0.780000, 4.999113e+00
0.785000, 5.120343e+00
0.790000, 5.243870e+00
0.795000, 5.369724e+00
0.800000, 5.497933e+00
0.805000, 5.628531e+00
0.810000, 5.761544e+00
0.815000, 5.897003e+00
0.820000, 6.034941e+00
0.825000, 6.175389e+00
0.830000, 6.318377e+00
0.835000, 6.463938e+00
0.840000, 6.612103e+00
0.845000, 6.762904e+00
0.850000, 6.916372e+00
0.855000, 7.072540e+00
0.860000, 7.231441e+00
0.865000, 7.393107e+00
0.870000, 7.557570e+00
0.875000, 7.724863e+00
0.880000, 7.895020e+00
0.885000, 8.068073e+00
0.890000, 8.244058e+00
0.895000, 8.423006e+00
0.900000, 8.604954e+00
0.905000, 8.789933e+00
0.910000, 8.977981e+00
0.915000, 9.169127e+00
0.920000, 9.363408e+00
0.925000, 9.560863e+00
0.930000, 9.761526e+00
0.935000, 9.965425e+00
0.940000, 1.017260e+01
0.945000, 1.038309e+01
0.950000, 1.059692e+01
0.955000, 1.081414e+01
0.960000, 1.103478e+01
0.965000, 1.125888e+01
0.970000, 1.148647e+01
0.975000, 1.171758e+01
0.980000, 1.195227e+01
0.985000, 1.219056e+01
0.990000, 1.243248e+01
0.995000, 1.267810e+01
1.000000, 1.292742e+01
1.005000, 1.318050e+01
1.010000, 1.343736e+01
1.015000, 1.369806e+01
1.020000, 1.396263e+01
1.025000, 1.423111e+01
1.030000, 1.450353e+01
1.035000, 1.477994e+01
1.040000, 1.506037e+01
1.045000, 1.534486e+01
1.050000, 1.563346e+01
1.055000, 1.592621e+01
1.060000, 1.622313e+01
1.065000, 1.652428e+01
1.070000, 1.682969e+01
1.075000, 1.713941e+01
1.080000, 1.745347e+01
1.085000, 1.777192e+01
1.090000, 1.809480e+01
1.095000, 1.842214e+01
1.100000, 1.875399e+01
1.105000, 1.909039e+01
1.110000, 1.943138e+01
1.115000, 1.977701e+01
1.120000, 2.012732e+01
1.125000, 2.048235e+01
1.130000, 2.084213e+01
1.135000, 2.120672e+01
1.140000, 2.157616e+01
1.145000, 2.195049e+01
1.150000, 2.232976e+01
1.155000, 2.271400e+01
1.160000, 2.310326e+01
1.165000, 2.349759e+01
1.170000, 2.389703e+01
1.175000, 2.430162e+01
1.180000, 2.471141e+01
1.185000, 2.512644e+01
1.190000, 2.554676e+01
1.195000, 2.597241e+01
1.200000, 2.640344e+01
1.205000, 2.683989e+01
1.210000, 2.728181e+01
1.215000, 2.772924e+01
1.220000, 2.818225e+01
1.225000, 2.864085e+01
1.230000, 2.910511e+01
1.235000, 2.957506e+01
1.240000, 3.005076e+01
1.245000, 3.053225e+01
1.250000, 3.101959e+01
1.255000, 3.151281e+01
1.260000, 3.201196e+01
1.265000, 3.251710e+01
1.270000, 3.302827e+01
1.275000, 3.354551e+01
1.280000, 3.406889e+01
1.285000, 3.459844e+01
1.290000, 3.513420e+01
1.295000, 3.567624e+01
1.300000, 3.622461e+01
1.305000, 3.677934e+01
1.310000, 3.734049e+01
1.315000, 3.790812e+01
1.320000, 3.848225e+01
1.325000, 3.906297e+01
1.330000, 3.965029e+01
1.335000, 4.024428e+01
1.340000, 4.084500e+01
1.345000, 4.145250e+01
1.350000, 4.206680e+01
1.355000, 4.268797e+01
1.360000, 4.331607e+01
1.365000, 4.395115e+01
1.370000, 4.459324e+01
1.375000, 4.524242e+01
1.380000, 4.589873e+01
1.385000, 4.656222e+01
1.390000, 4.723295e+01
1.395000, 4.791095e+01
1.400000, 4.859630e+01
1.405000, 4.928904e+01
1.410000, 4.998923e+01
1.415000, 5.069690e+01
1.420000, 5.141214e+01
1.425000, 5.213498e+01
1.430000, 5.286547e+01
1.435000, 5.360369e+01
1.440000, 5.434967e+01
1.445000, 5.510346e+01
1.450000, 5.586514e+01
1.455000, 5.663475e+01
1.460000, 5.741234e+01
1.465000, 5.819797e+01
1.470000, 5.899170e+01
1.475000, 5.979360e+01
1.480000, 6.060369e+01
1.485000, 6.142204e+01
1.490000, 6.224871e+01
1.495000, 6.308376e+01
1.500000, 6.392724e+01
1.505000, 6.477921e+01
1.510000, 6.563972e+01
1.515000, 6.650883e+01
1.520000, 6.738661e+01
1.525000, 6.827311e+01
1.530000, 6.916837e+01
1.535000, 7.007246e+01
1.540000, 7.098546e+01
1.545000, 7.190739e+01
1.550000, 7.283835e+01
1.555000, 7.377835e+01
1.560000, 7.472749e+01
1.565000, 7.568581e+01
1.570000, 7.665336e+01
1.575000, 7.763022e+01
1.580000, 7.861642e+01
1.585000, 7.961207e+01
1.590000, 8.061718e+01
1.595000, 8.163184e+01
1.600000, 8.265609e+01
1.605000, 8.369003e+01
1.610000, 8.473366e+01
1.615000, 8.578708e+01
1.620000, 8.685032e+01
1.625000, 8.792349e+01
1.630000, 8.900662e+01
1.635000, 9.009978e+01
1.640000, 9.120301e+01
1.645000, 9.231640e+01
1.650000, 9.344000e+01
1.655000, 9.457388e+01
1.660000, 9.571809e+01
1.665000, 9.687270e+01
1.670000, 9.803777e+01
1.675000, 9.921336e+01
1.680000, 1.003995e+02
1.685000, 1.015964e+02
1.690000, 1.028039e+02
1.695000, 1.040223e+02
1.700000, 1.052514e+02
1.705000, 1.064915e+02
1.710000, 1.077425e+02
1.715000, 1.090046e+02
1.720000, 1.102778e+02
1.725000, 1.115621e+02
1.730000, 1.128577e+02
1.735000, 1.141646e+02
1.740000, 1.154829e+02
1.745000, 1.168125e+02
1.750000, 1.181537e+02
1.755000, 1.195064e+02
1.760000, 1.208707e+02
1.765000, 1.222467e+02
1.770000, 1.236345e+02
1.775000, 1.250341e+02
1.780000, 1.264456e+02
1.785000, 1.278690e+02
1.790000, 1.293045e+02
1.795000, 1.307520e+02
1.800000, 1.322118e+02
1.805000, 1.336837e+02
1.810000, 1.351680e+02
1.815000, 1.366646e+02
1.820000, 1.381736e+02
1.825000, 1.396952e+02
1.830000, 1.412293e+02
1.835000, 1.427760e+02
1.840000, 1.443355e+02
1.845000, 1.459077e+02
1.850000, 1.474928e+02
1.855000, 1.490908e+02
1.860000, 1.507019e+02
1.865000, 1.523259e+02
1.870000, 1.539631e+02
1.875000, 1.556134e+02
1.880000, 1.572771e+02
1.885000, 1.589540e+02
1.890000, 1.606444e+02
1.895000, 1.623483e+02
1.900000, 1.640657e+02
1.905000, 1.657967e+02
1.910000, 1.675415e+02
1.915000, 1.692999e+02
1.920000, 1.710723e+02
1.925000, 1.728585e+02
1.930000, 1.746587e+02
1.935000, 1.764731e+02
1.940000, 1.783014e+02
1.945000, 1.801441e+02
1.950000, 1.820009e+02
1.955000, 1.838722e+02
1.960000, 1.857579e+02
1.965000, 1.876580e+02
1.970000, 1.895728e+02
1.975000, 1.915022e+02
1.980000, 1.934464e+02
1.985000, 1.954056e+02
1.990000, 1.973721e+02


Sigma_0=0.25

Sigma     u
0.000000, 2.000000e-02
0.005000, 2.013702e-02
0.010000, 2.032918e-02
0.015000, 2.057683e-02
0.020000, 2.088042e-02
0.025000, 2.124049e-02
0.030000, 2.165770e-02
0.035000, 2.213280e-02
0.040000, 2.266664e-02
0.045000, 2.326021e-02
0.050000, 2.391456e-02
0.055000, 2.463088e-02
0.060000, 2.541047e-02
0.065000, 2.625473e-02
0.070000, 2.716520e-02
0.075000, 2.814352e-02
0.080000, 2.919145e-02
0.085000, 3.031089e-02
0.090000, 3.150386e-02
0.095000, 3.277249e-02
0.100000, 3.411907e-02
0.105000, 3.554602e-02
0.110000, 3.705588e-02
0.115000, 3.865134e-02
0.120000, 4.033525e-02
0.125000, 4.211060e-02
0.130000, 4.398049e-02
0.135000, 4.594822e-02
0.140000, 4.801724e-02
0.145000, 5.019113e-02
0.150000, 5.247366e-02
0.155000, 5.486875e-02
0.160000, 5.738048e-02
0.165000, 6.001311e-02
0.170000, 6.277107e-02
0.175000, 6.565897e-02
0.180000, 6.868157e-02
0.185000, 7.184383e-02
0.190000, 7.515090e-02
0.195000, 7.860809e-02
0.200000, 8.222090e-02
0.205000, 8.599506e-02
0.210000, 8.993642e-02
0.215000, 9.405106e-02
0.220000, 9.834528e-02
0.225000, 1.028255e-01
0.230000, 1.074984e-01
0.235000, 1.123709e-01
0.240000, 1.174499e-01
0.245000, 1.227429e-01
0.250000, 1.282571e-01
0.255000, 1.340004e-01
0.260000, 1.399805e-01
0.265000, 1.462056e-01
0.270000, 1.526840e-01
0.275000, 1.594241e-01
0.280000, 1.664347e-01
0.285000, 1.737247e-01
0.290000, 1.813031e-01
0.295000, 1.891795e-01
0.300000, 1.973632e-01
0.305000, 2.058643e-01
0.310000, 2.146924e-01
0.315000, 2.238579e-01
0.320000, 2.333713e-01
0.325000, 2.432430e-01
0.330000, 2.534841e-01
0.335000, 2.641055e-01
0.340000, 2.751186e-01
0.345000, 2.865348e-01
0.350000, 2.983659e-01
0.355000, 3.106237e-01
0.360000, 3.233205e-01
0.365000, 3.364686e-01
0.370000, 3.500807e-01
0.375000, 3.641694e-01
0.380000, 3.787479e-01
0.385000, 3.938294e-01
0.390000, 4.094274e-01
0.395000, 4.255554e-01
0.400000, 4.422275e-01
0.405000, 4.594577e-01
0.410000, 4.772603e-01
0.415000, 4.956499e-01
0.420000, 5.146412e-01
0.425000, 5.342492e-01
0.430000, 5.544892e-01
0.435000, 5.753767e-01
0.440000, 5.969269e-01
0.445000, 6.191559e-01
0.450000, 6.420797e-01
0.455000, 6.657146e-01
0.460000, 6.900769e-01
0.465000, 7.151838e-01
0.470000, 7.410517e-01
0.475000, 7.676979e-01
0.480000, 7.951396e-01
0.485000, 8.233944e-01
0.490000, 8.524802e-01
0.495000, 8.824148e-01
0.500000, 9.132165e-01
0.505000, 9.449035e-01
0.510000, 9.774945e-01
0.515000, 1.011008e+00
0.520000, 1.045464e+00
0.525000, 1.080880e+00
0.530000, 1.117277e+00
0.535000, 1.154674e+00
0.540000, 1.193091e+00
0.545000, 1.232548e+00
0.550000, 1.273064e+00
0.555000, 1.314662e+00
0.560000, 1.357360e+00
0.565000, 1.401181e+00
0.570000, 1.446145e+00
0.575000, 1.492274e+00
0.580000, 1.539588e+00
0.585000, 1.588110e+00
0.590000, 1.637861e+00
0.595000, 1.688864e+00
0.600000, 1.741141e+00
0.605000, 1.794713e+00
0.610000, 1.849606e+00
0.615000, 1.905840e+00
0.620000, 1.963439e+00
0.625000, 2.022425e+00
0.630000, 2.082824e+00
0.635000, 2.144658e+00
0.640000, 2.207951e+00
0.645000, 2.272727e+00
0.650000, 2.339012e+00
0.655000, 2.406828e+00
0.660000, 2.476202e+00
0.665000, 2.547156e+00
0.670000, 2.619717e+00
0.675000, 2.693911e+00
0.680000, 2.769762e+00
0.685000, 2.847296e+00
0.690000, 2.926539e+00
0.695000, 3.007517e+00
0.700000, 3.090255e+00
0.705000, 3.174782e+00
0.710000, 3.261122e+00
0.715000, 3.349305e+00
0.720000, 3.439355e+00
0.725000, 3.531301e+00
0.730000, 3.625169e+00
0.735000, 3.720988e+00
0.740000, 3.818786e+00
0.745000, 3.918589e+00
0.750000, 4.020427e+00
0.755000, 4.124327e+00
0.760000, 4.230318e+00
0.765000, 4.338430e+00
0.770000, 4.448691e+00
0.775000, 4.561130e+00
0.780000, 4.675776e+00
0.785000, 4.792659e+00
0.790000, 4.911809e+00
0.795000, 5.033257e+00
0.800000, 5.157030e+00
0.805000, 5.283163e+00
0.810000, 5.411681e+00
0.815000, 5.542617e+00
0.820000, 5.676003e+00
0.825000, 5.811869e+00
0.830000, 5.950246e+00
0.835000, 6.091166e+00
0.840000, 6.234661e+00
0.845000, 6.380763e+00
0.850000, 6.529503e+00
0.855000, 6.680915e+00
0.860000, 6.835028e+00
0.865000, 6.991879e+00
0.870000, 7.151498e+00
0.875000, 7.313917e+00
0.880000, 7.479171e+00
0.885000, 7.647292e+00
0.890000, 7.818316e+00
0.895000, 7.992275e+00
0.900000, 8.169203e+00
0.905000, 8.349134e+00
0.910000, 8.532102e+00
0.915000, 8.718143e+00
0.920000, 8.907290e+00
0.925000, 9.099578e+00
0.930000, 9.295045e+00
0.935000, 9.493722e+00
0.940000, 9.695646e+00
0.945000, 9.900852e+00
0.950000, 1.010938e+01
0.955000, 1.032126e+01
0.960000, 1.053653e+01
0.965000, 1.075523e+01
0.970000, 1.097740e+01
0.975000, 1.120306e+01
0.980000, 1.143226e+01
0.985000, 1.166504e+01
0.990000, 1.190142e+01
0.995000, 1.214147e+01
1.000000, 1.238519e+01
1.005000, 1.263264e+01
1.010000, 1.288385e+01
1.015000, 1.313887e+01
1.020000, 1.339772e+01
1.025000, 1.366045e+01
1.030000, 1.392710e+01
1.035000, 1.419771e+01
1.040000, 1.447231e+01
1.045000, 1.475095e+01
1.050000, 1.503366e+01
1.055000, 1.532048e+01
1.060000, 1.561146e+01
1.065000, 1.590664e+01
1.070000, 1.620604e+01
1.075000, 1.650973e+01
1.080000, 1.681773e+01
1.085000, 1.713009e+01
1.090000, 1.744685e+01
1.095000, 1.776804e+01
1.100000, 1.809372e+01
1.105000, 1.842392e+01
1.110000, 1.875868e+01
1.115000, 1.909805e+01
1.120000, 1.944206e+01
1.125000, 1.979077e+01
1.130000, 2.014421e+01
1.135000, 2.050243e+01
1.140000, 2.086546e+01
1.145000, 2.123336e+01
1.150000, 2.160616e+01
1.155000, 2.198391e+01
1.160000, 2.236665e+01
1.165000, 2.275443e+01
1.170000, 2.314729e+01
1.175000, 2.354528e+01
1.180000, 2.394843e+01
1.185000, 2.435680e+01
1.190000, 2.477043e+01
1.195000, 2.518936e+01
1.200000, 2.561365e+01
1.205000, 2.604332e+01
1.210000, 2.647844e+01
1.215000, 2.691904e+01
1.220000, 2.736518e+01
1.225000, 2.781689e+01
1.230000, 2.827423e+01
1.235000, 2.873723e+01
1.240000, 2.920595e+01
1.245000, 2.968044e+01
1.250000, 3.016074e+01
1.255000, 3.064690e+01
1.260000, 3.113897e+01
1.265000, 3.163698e+01
1.270000, 3.214100e+01
1.275000, 3.265107e+01
1.280000, 3.316723e+01
1.285000, 3.368954e+01
1.290000, 3.421806e+01
1.295000, 3.475280e+01
1.300000, 3.529385e+01
1.305000, 3.584123e+01
1.310000, 3.639501e+01
1.315000, 3.695523e+01
1.320000, 3.752194e+01
1.325000, 3.809518e+01
1.330000, 3.867501e+01
1.335000, 3.926149e+01
1.340000, 3.985466e+01
1.345000, 4.045458e+01
1.350000, 4.106128e+01
1.355000, 4.167482e+01
1.360000, 4.229526e+01
1.365000, 4.292264e+01
1.370000, 4.355702e+01
1.375000, 4.419845e+01
1.380000, 4.484698e+01
1.385000, 4.550266e+01
1.390000, 4.616555e+01
1.395000, 4.683570e+01
1.400000, 4.751316e+01
1.405000, 4.819798e+01
1.410000, 4.889022e+01
1.415000, 4.958992e+01
1.420000, 5.029715e+01
1.425000, 5.101196e+01
1.430000, 5.173439e+01
1.435000, 5.246451e+01
1.440000, 5.320238e+01
1.445000, 5.394804e+01
1.450000, 5.470154e+01
1.455000, 5.546294e+01
1.460000, 5.623231e+01
1.465000, 5.700968e+01
1.470000, 5.779512e+01
1.475000, 5.858870e+01
1.480000, 5.939044e+01
1.485000, 6.020042e+01
1.490000, 6.101869e+01
1.495000, 6.184531e+01
1.500000, 6.268033e+01
1.505000, 6.352382e+01
1.510000, 6.437581e+01
1.515000, 6.523638e+01
1.520000, 6.610558e+01
1.525000, 6.698348e+01
1.530000, 6.787012e+01
1.535000, 6.876556e+01
1.540000, 6.966986e+01
1.545000, 7.058309e+01
1.550000, 7.150531e+01
1.555000, 7.243654e+01
1.560000, 7.337688e+01
1.565000, 7.432636e+01
1.570000, 7.528507e+01
1.575000, 7.625304e+01
1.580000, 7.723034e+01
1.585000, 7.821703e+01
1.590000, 7.921318e+01
1.595000, 8.021884e+01
1.600000, 8.123407e+01
1.605000, 8.225896e+01
1.610000, 8.329351e+01
1.615000, 8.433781e+01
1.620000, 8.539193e+01
1.625000, 8.645592e+01
1.630000, 8.752985e+01
1.635000, 8.861378e+01
1.640000, 8.970777e+01
1.645000, 9.081189e+01
1.650000, 9.192619e+01
1.655000, 9.305073e+01
1.660000, 9.418557e+01
1.665000, 9.533079e+01
1.670000, 9.648643e+01
1.675000, 9.765257e+01
1.680000, 9.882928e+01
1.685000, 1.000166e+02
1.690000, 1.012146e+02
1.695000, 1.024234e+02
1.700000, 1.036430e+02
1.705000, 1.048734e+02
1.710000, 1.061148e+02
1.715000, 1.073672e+02
1.720000, 1.086307e+02
1.725000, 1.099053e+02
1.730000, 1.111912e+02
1.735000, 1.124882e+02
1.740000, 1.137967e+02
1.745000, 1.151165e+02
1.750000, 1.164477e+02
1.755000, 1.177905e+02
1.760000, 1.191449e+02
1.765000, 1.205110e+02
1.770000, 1.218888e+02
1.775000, 1.232784e+02
1.780000, 1.246798e+02
1.785000, 1.260932e+02
1.790000, 1.275186e+02
1.795000, 1.289560e+02
1.800000, 1.304056e+02
1.805000, 1.318673e+02
1.810000, 1.333414e+02
1.815000, 1.348278e+02
1.820000, 1.363266e+02
1.825000, 1.378378e+02
1.830000, 1.393616e+02
1.835000, 1.408980e+02
1.840000, 1.424470e+02
1.845000, 1.440089e+02
1.850000, 1.455835e+02
1.855000, 1.471710e+02
1.860000, 1.487715e+02
1.865000, 1.503850e+02
1.870000, 1.520116e+02
1.875000, 1.536515e+02
1.880000, 1.553045e+02
1.885000, 1.569708e+02
1.890000, 1.586505e+02
1.895000, 1.603436e+02
1.900000, 1.620503e+02
1.905000, 1.637706e+02
1.910000, 1.655046e+02
1.915000, 1.672522e+02
1.920000, 1.690137e+02
1.925000, 1.707891e+02
1.930000, 1.725784e+02
1.935000, 1.743818e+02
1.940000, 1.761993e+02
1.945000, 1.780309e+02
1.950000, 1.798768e+02
1.955000, 1.817370e+02
1.960000, 1.836116e+02
1.965000, 1.855007e+02
1.970000, 1.874044e+02
1.975000, 1.893227e+02
1.980000, 1.912557e+02
1.985000, 1.932037e+02
1.990000, 1.951590e+02


Sigma_0=0.3

Sigma     u
0.000000, 2.000000e-02
0.005000, 2.007763e-02
0.010000, 2.018661e-02
0.015000, 2.032721e-02
0.020000, 2.049983e-02
0.025000, 2.070492e-02
0.030000, 2.094305e-02
0.035000, 2.121485e-02
0.040000, 2.152106e-02
0.045000, 2.186251e-02
0.050000, 2.224012e-02
0.055000, 2.265493e-02
0.060000, 2.310805e-02
0.065000, 2.360071e-02
0.070000, 2.413424e-02
0.075000, 2.471011e-02
0.080000, 2.532985e-02
0.085000, 2.599516e-02
0.090000, 2.670782e-02
0.095000, 2.746976e-02
0.100000, 2.828302e-02
0.105000, 2.914979e-02
0.110000, 3.007236e-02
0.115000, 3.105319e-02
0.120000, 3.209487e-02
0.125000, 3.320015e-02
0.130000, 3.437189e-02
0.135000, 3.561313e-02
0.140000, 3.692707e-02
0.145000, 3.831705e-02
0.150000, 3.978658e-02
0.155000, 4.133935e-02
0.160000, 4.297918e-02
0.165000, 4.471010e-02
0.170000, 4.653630e-02
0.175000, 4.846213e-02
0.180000, 5.049215e-02
0.185000, 5.263108e-02
0.190000, 5.488383e-02
0.195000, 5.725550e-02
0.200000, 5.975139e-02
0.205000, 6.237696e-02
0.210000, 6.513791e-02
0.215000, 6.804009e-02
0.220000, 7.108958e-02
0.225000, 7.429264e-02
0.230000, 7.765576e-02
0.235000, 8.118561e-02
0.240000, 8.488905e-02
0.245000, 8.877318e-02
0.250000, 9.284532e-02
0.255000, 9.711294e-02
0.260000, 1.015838e-01
0.265000, 1.062657e-01
0.270000, 1.111670e-01
0.275000, 1.162959e-01
0.280000, 1.216609e-01
0.285000, 1.272710e-01
0.290000, 1.331351e-01
0.295000, 1.392623e-01
0.300000, 1.456622e-01
0.305000, 1.523445e-01
0.310000, 1.593189e-01
0.315000, 1.665956e-01
0.320000, 1.741848e-01
0.325000, 1.820972e-01
0.330000, 1.903435e-01
0.335000, 1.989346e-01
0.340000, 2.078819e-01
0.345000, 2.171965e-01
0.350000, 2.268903e-01
0.355000, 2.369751e-01
0.360000, 2.474629e-01
0.365000, 2.583660e-01
0.370000, 2.696972e-01
0.375000, 2.814689e-01
0.380000, 2.936942e-01
0.385000, 3.063863e-01
0.390000, 3.195585e-01
0.395000, 3.332247e-01
0.400000, 3.473984e-01
0.405000, 3.620940e-01
0.410000, 3.773255e-01
0.415000, 3.931076e-01
0.420000, 4.094549e-01
0.425000, 4.263825e-01
0.430000, 4.439054e-01
0.435000, 4.620392e-01
0.440000, 4.807992e-01
0.445000, 5.002015e-01
0.450000, 5.202618e-01
0.455000, 5.409966e-01
0.460000, 5.624222e-01
0.465000, 5.845555e-01
0.470000, 6.074131e-01
0.475000, 6.310123e-01
0.480000, 6.553704e-01
0.485000, 6.805050e-01
0.490000, 7.064337e-01
0.495000, 7.331744e-01
0.500000, 7.607456e-01
0.505000, 7.891653e-01
0.510000, 8.184522e-01
0.515000, 8.486251e-01
0.520000, 8.797029e-01
0.525000, 9.117051e-01
0.530000, 9.446507e-01
0.535000, 9.785598e-01
0.540000, 1.013452e+00
0.545000, 1.049348e+00
0.550000, 1.086267e+00
0.555000, 1.124229e+00
0.560000, 1.163256e+00
0.565000, 1.203369e+00
0.570000, 1.244588e+00
0.575000, 1.286935e+00
0.580000, 1.330431e+00
0.585000, 1.375099e+00
0.590000, 1.420959e+00
0.595000, 1.468033e+00
0.600000, 1.516345e+00
0.605000, 1.565917e+00
0.610000, 1.616772e+00
0.615000, 1.668931e+00
0.620000, 1.722419e+00
0.625000, 1.777258e+00
0.630000, 1.833473e+00
0.635000, 1.891086e+00
0.640000, 1.950123e+00
0.645000, 2.010606e+00
0.650000, 2.072560e+00
0.655000, 2.136010e+00
0.660000, 2.200980e+00
0.665000, 2.267496e+00
0.670000, 2.335582e+00
0.675000, 2.405264e+00
0.680000, 2.476567e+00
0.685000, 2.549516e+00
0.690000, 2.624138e+00
0.695000, 2.700459e+00
0.700000, 2.778504e+00
0.705000, 2.858301e+00
0.710000, 2.939875e+00
0.715000, 3.023255e+00
0.720000, 3.108467e+00
0.725000, 3.195538e+00
0.730000, 3.284496e+00
0.735000, 3.375367e+00
0.740000, 3.468183e+00
0.745000, 3.562966e+00
0.750000, 3.659748e+00
0.755000, 3.758557e+00
0.760000, 3.859421e+00
0.765000, 3.962369e+00
0.770000, 4.067430e+00
0.775000, 4.174634e+00
0.780000, 4.284009e+00
0.785000, 4.395586e+00
0.790000, 4.509392e+00
0.795000, 4.625460e+00
0.800000, 4.743818e+00
0.805000, 4.864498e+00
0.810000, 4.987530e+00
0.815000, 5.112944e+00
0.820000, 5.240772e+00
0.825000, 5.371043e+00
0.830000, 5.503789e+00
0.835000, 5.639043e+00
0.840000, 5.776835e+00
0.845000, 5.917200e+00
0.850000, 6.060167e+00
0.855000, 6.205768e+00
0.860000, 6.354035e+00
0.865000, 6.505006e+00
0.870000, 6.658708e+00
0.875000, 6.815174e+00
0.880000, 6.974440e+00
0.885000, 7.136538e+00
0.890000, 7.301501e+00
0.895000, 7.469364e+00
0.900000, 7.640162e+00
0.905000, 7.813926e+00
0.910000, 7.990694e+00
0.915000, 8.170496e+00
0.920000, 8.353371e+00
0.925000, 8.539351e+00
0.930000, 8.728477e+00
0.935000, 8.920774e+00
0.940000, 9.116283e+00
0.945000, 9.315041e+00
0.950000, 9.517082e+00
0.955000, 9.722442e+00
0.960000, 9.931157e+00
0.965000, 1.014326e+01
0.970000, 1.035880e+01
0.975000, 1.057780e+01
0.980000, 1.080030e+01
0.985000, 1.102635e+01
0.990000, 1.125596e+01
0.995000, 1.148920e+01
1.000000, 1.172608e+01
1.005000, 1.196666e+01
1.010000, 1.221096e+01
1.015000, 1.245903e+01
1.020000, 1.271090e+01
1.025000, 1.296662e+01
1.030000, 1.322621e+01
1.035000, 1.348973e+01
1.040000, 1.375721e+01
1.045000, 1.402869e+01
1.050000, 1.430421e+01
1.055000, 1.458381e+01
1.060000, 1.486752e+01
1.065000, 1.515540e+01
1.070000, 1.544747e+01
1.075000, 1.574379e+01
1.080000, 1.604438e+01
1.085000, 1.634930e+01
1.090000, 1.665859e+01
1.095000, 1.697227e+01
1.100000, 1.729040e+01
1.105000, 1.761301e+01
1.110000, 1.794016e+01
1.115000, 1.827188e+01
1.120000, 1.860821e+01
1.125000, 1.894919e+01
1.130000, 1.929488e+01
1.135000, 1.964530e+01
1.140000, 2.000051e+01
1.145000, 2.036055e+01
1.150000, 2.072546e+01
1.155000, 2.109528e+01
1.160000, 2.147005e+01
1.165000, 2.184984e+01
1.170000, 2.223466e+01
1.175000, 2.262458e+01
1.180000, 2.301963e+01
1.185000, 2.341986e+01
1.190000, 2.382531e+01
1.195000, 2.423603e+01
1.200000, 2.465207e+01
1.205000, 2.507347e+01
1.210000, 2.550027e+01
1.215000, 2.593251e+01
1.220000, 2.637027e+01
1.225000, 2.681356e+01
1.230000, 2.726244e+01
1.235000, 2.771696e+01
1.240000, 2.817715e+01
1.245000, 2.864308e+01
1.250000, 2.911478e+01
1.255000, 2.959231e+01
1.260000, 3.007571e+01
1.265000, 3.056503e+01
1.270000, 3.106031e+01
1.275000, 3.156160e+01
1.280000, 3.206897e+01
1.285000, 3.258244e+01
1.290000, 3.310207e+01
1.295000, 3.362790e+01
1.300000, 3.416000e+01
1.305000, 3.469840e+01
1.310000, 3.524316e+01
1.315000, 3.579433e+01
1.320000, 3.635195e+01
1.325000, 3.691608e+01
1.330000, 3.748676e+01
1.335000, 3.806406e+01
1.340000, 3.864800e+01
1.345000, 3.923867e+01
1.350000, 3.983608e+01
1.355000, 4.044029e+01
1.360000, 4.105137e+01
1.365000, 4.166936e+01
1.370000, 4.229430e+01
1.375000, 4.292626e+01
1.380000, 4.356530e+01
1.385000, 4.421144e+01
1.390000, 4.486476e+01
1.395000, 4.552530e+01
1.400000, 4.619312e+01
1.405000, 4.686826e+01
1.410000, 4.755079e+01
1.415000, 4.824075e+01
1.420000, 4.893819e+01
1.425000, 4.964319e+01
1.430000, 5.035577e+01
1.435000, 5.107602e+01
1.440000, 5.180396e+01
1.445000, 5.253965e+01
1.450000, 5.328317e+01
1.455000, 5.403456e+01
1.460000, 5.479387e+01
1.465000, 5.556115e+01
1.470000, 5.633646e+01
1.475000, 5.711989e+01
1.480000, 5.791143e+01
1.485000, 5.871119e+01
1.490000, 5.951920e+01
1.495000, 6.033551e+01
1.500000, 6.116020e+01
1.505000, 6.199331e+01
1.510000, 6.283491e+01
1.515000, 6.368504e+01
1.520000, 6.454377e+01
1.525000, 6.541116e+01
1.530000, 6.628725e+01
1.535000, 6.717210e+01
1.540000, 6.806580e+01
1.545000, 6.896836e+01
1.550000, 6.987988e+01
1.555000, 7.080041e+01
1.560000, 7.172999e+01
1.565000, 7.266869e+01
1.570000, 7.361657e+01
1.575000, 7.457369e+01
1.580000, 7.554012e+01
1.585000, 7.651588e+01
1.590000, 7.750107e+01
1.595000, 7.849574e+01
1.600000, 7.949993e+01
1.605000, 8.051376e+01
1.610000, 8.153722e+01
1.615000, 8.257039e+01
1.620000, 8.361333e+01
1.625000, 8.466613e+01
1.630000, 8.572884e+01
1.635000, 8.680151e+01
1.640000, 8.788419e+01
1.645000, 8.897696e+01
1.650000, 9.007988e+01
1.655000, 9.119301e+01
1.660000, 9.231641e+01
1.665000, 9.345014e+01
1.670000, 9.459428e+01
1.675000, 9.574890e+01
1.680000, 9.691402e+01
1.685000, 9.808972e+01
1.690000, 9.927610e+01
1.695000, 1.004732e+02
1.700000, 1.016810e+02
1.705000, 1.028997e+02
1.710000, 1.041293e+02
1.715000, 1.053699e+02
1.720000, 1.066215e+02
1.725000, 1.078843e+02
1.730000, 1.091582e+02
1.735000, 1.104433e+02
1.740000, 1.117397e+02
1.745000, 1.130475e+02
1.750000, 1.143667e+02
1.755000, 1.156974e+02
1.760000, 1.170397e+02
1.765000, 1.183936e+02
1.770000, 1.197592e+02
1.775000, 1.211365e+02
1.780000, 1.225257e+02
1.785000, 1.239267e+02
1.790000, 1.253398e+02
1.795000, 1.267648e+02
1.800000, 1.282020e+02
1.805000, 1.296513e+02
1.810000, 1.311128e+02
1.815000, 1.325867e+02
1.820000, 1.340729e+02
1.825000, 1.355715e+02
1.830000, 1.370827e+02
1.835000, 1.386064e+02
1.840000, 1.401428e+02
1.845000, 1.416919e+02
1.850000, 1.432538e+02
1.855000, 1.448286e+02
1.860000, 1.464163e+02
1.865000, 1.480169e+02
1.870000, 1.496306e+02
1.875000, 1.512574e+02
1.880000, 1.528975e+02
1.885000, 1.545508e+02
1.890000, 1.562175e+02
1.895000, 1.578976e+02
1.900000, 1.595912e+02
1.905000, 1.612983e+02
1.910000, 1.630191e+02
1.915000, 1.647536e+02
1.920000, 1.665019e+02
1.925000, 1.682640e+02
1.930000, 1.700400e+02
1.935000, 1.718300e+02
1.940000, 1.736342e+02
1.945000, 1.754524e+02
1.950000, 1.772849e+02
1.955000, 1.791316e+02
1.960000, 1.809927e+02
1.965000, 1.828683e+02
1.970000, 1.847583e+02
1.975000, 1.866630e+02
1.980000, 1.885824e+02
1.985000, 1.905167e+02
1.990000, 1.924583e+02


Sigma_0=0.35

Sigma     u
0.000000, 2.000000e-02
0.005000, 2.001752e-02
0.010000, 2.004222e-02
0.015000, 2.007430e-02
0.020000, 2.011400e-02
0.025000, 2.016161e-02
0.030000, 2.021750e-02
0.035000, 2.028209e-02
0.040000, 2.035586e-02
0.045000, 2.043938e-02
0.050000, 2.053328e-02
0.055000, 2.063827e-02
0.060000, 2.075513e-02
0.065000, 2.088473e-02
0.070000, 2.102806e-02
0.075000, 2.118616e-02
0.080000, 2.136020e-02
0.085000, 2.155145e-02
0.090000, 2.176129e-02
0.095000, 2.199121e-02
0.100000, 2.224284e-02
0.105000, 2.251790e-02
0.110000, 2.281829e-02
0.115000, 2.314601e-02
0.120000, 2.350322e-02
0.125000, 2.389222e-02
0.130000, 2.431545e-02
0.135000, 2.477553e-02
0.140000, 2.527523e-02
0.145000, 2.581747e-02
0.150000, 2.640535e-02
0.155000, 2.704215e-02
0.160000, 2.773130e-02
0.165000, 2.847645e-02
0.170000, 2.928138e-02
0.175000, 3.015010e-02
0.180000, 3.108680e-02
0.185000, 3.209583e-02
0.190000, 3.318178e-02
0.195000, 3.434940e-02
0.200000, 3.560367e-02
0.205000, 3.694975e-02
0.210000, 3.839301e-02
0.215000, 3.993903e-02
0.220000, 4.159360e-02
0.225000, 4.336270e-02
0.230000, 4.525254e-02
0.235000, 4.726956e-02
0.240000, 4.942037e-02
0.245000, 5.171184e-02
0.250000, 5.415103e-02
0.255000, 5.674522e-02
0.260000, 5.950193e-02
0.265000, 6.242888e-02
0.270000, 6.553402e-02
0.275000, 6.882554e-02
0.280000, 7.231180e-02
0.285000, 7.600142e-02
0.290000, 7.990327e-02
0.295000, 8.402638e-02
0.300000, 8.838007e-02
0.305000, 9.297388e-02
0.310000, 9.781749e-02
0.315000, 1.029209e-01
0.320000, 1.082943e-01
0.325000, 1.139481e-01
0.330000, 1.198930e-01
0.335000, 1.261399e-01
0.340000, 1.326998e-01
0.345000, 1.395841e-01
0.350000, 1.468043e-01
0.355000, 1.543722e-01
0.360000, 1.622999e-01
0.365000, 1.705995e-01
0.370000, 1.792836e-01
0.375000, 1.883647e-01
0.380000, 1.978559e-01
0.385000, 2.077701e-01
0.390000, 2.181209e-01
0.395000, 2.289218e-01
0.400000, 2.401866e-01
0.405000, 2.519294e-01
0.410000, 2.641643e-01
0.415000, 2.769058e-01
0.420000, 2.901687e-01
0.425000, 3.039679e-01
0.430000, 3.183185e-01
0.435000, 3.332359e-01
0.440000, 3.487356e-01
0.445000, 3.648335e-01
0.450000, 3.815456e-01
0.455000, 3.988880e-01
0.460000, 4.168773e-01
0.465000, 4.355303e-01
0.470000, 4.548635e-01
0.475000, 4.748943e-01
0.480000, 4.956399e-01
0.485000, 5.171179e-01
0.490000, 5.393459e-01
0.495000, 5.623420e-01
0.500000, 5.861245e-01
0.505000, 6.107116e-01
0.510000, 6.361219e-01
0.515000, 6.623741e-01
0.520000, 6.894875e-01
0.525000, 7.174812e-01
0.530000, 7.463746e-01
0.535000, 7.761872e-01
0.540000, 8.069391e-01
0.545000, 8.386506e-01
0.550000, 8.713413e-01
0.555000, 9.050321e-01
0.560000, 9.397436e-01
0.565000, 9.754967e-01
0.570000, 1.012312e+00
0.575000, 1.050212e+00
0.580000, 1.089217e+00
0.585000, 1.129350e+00
0.590000, 1.170631e+00
0.595000, 1.213084e+00
0.600000, 1.256730e+00
0.605000, 1.301593e+00
0.610000, 1.347694e+00
0.615000, 1.395058e+00
0.620000, 1.443705e+00
0.625000, 1.493661e+00
0.630000, 1.544949e+00
0.635000, 1.597592e+00
0.640000, 1.651614e+00
0.645000, 1.707040e+00
0.650000, 1.763893e+00
0.655000, 1.822199e+00
0.660000, 1.881982e+00
0.665000, 1.943267e+00
0.670000, 2.006078e+00
0.675000, 2.070443e+00
0.680000, 2.136384e+00
0.685000, 2.203930e+00
0.690000, 2.273105e+00
0.695000, 2.343935e+00
0.700000, 2.416447e+00
0.705000, 2.490667e+00
0.710000, 2.566622e+00
0.715000, 2.644339e+00
0.720000, 2.723846e+00
0.725000, 2.805168e+00
0.730000, 2.888334e+00
0.735000, 2.973371e+00
0.740000, 3.060308e+00
0.745000, 3.149172e+00
0.750000, 3.239990e+00
0.755000, 3.332793e+00
0.760000, 3.427608e+00
0.765000, 3.524464e+00
0.770000, 3.623391e+00
0.775000, 3.724417e+00
0.780000, 3.827572e+00
0.785000, 3.932885e+00
0.790000, 4.040386e+00
0.795000, 4.150105e+00
0.800000, 4.262074e+00
0.805000, 4.376321e+00
0.810000, 4.492876e+00
0.815000, 4.611771e+00
0.820000, 4.733037e+00
0.825000, 4.856706e+00
0.830000, 4.982807e+00
0.835000, 5.111372e+00
0.840000, 5.242435e+00
0.845000, 5.376025e+00
0.850000, 5.512175e+00
0.855000, 5.650918e+00
0.860000, 5.792287e+00
0.865000, 5.936315e+00
0.870000, 6.083031e+00
0.875000, 6.232470e+00
0.880000, 6.384665e+00
0.885000, 6.539652e+00
0.890000, 6.697460e+00
0.895000, 6.858128e+00
0.900000, 7.021687e+00
0.905000, 7.188171e+00
0.910000, 7.357615e+00
0.915000, 7.530053e+00
0.920000, 7.705519e+00
0.925000, 7.884049e+00
0.930000, 8.065681e+00
0.935000, 8.250443e+00
0.940000, 8.438377e+00
0.945000, 8.629518e+00
0.950000, 8.823899e+00
0.955000, 9.021557e+00
0.960000, 9.222527e+00
0.965000, 9.426847e+00
0.970000, 9.634554e+00
0.975000, 9.845686e+00
0.980000, 1.006028e+01
0.985000, 1.027836e+01
0.990000, 1.049999e+01
0.995000, 1.072519e+01
1.000000, 1.095399e+01
1.005000, 1.118644e+01
1.010000, 1.142258e+01
1.015000, 1.166244e+01
1.020000, 1.190607e+01
1.025000, 1.215350e+01
1.030000, 1.240477e+01
1.035000, 1.265991e+01
1.040000, 1.291898e+01
1.045000, 1.318200e+01
1.050000, 1.344902e+01
1.055000, 1.372008e+01
1.060000, 1.399521e+01
1.065000, 1.427447e+01
1.070000, 1.455788e+01
1.075000, 1.484549e+01
1.080000, 1.513734e+01
1.085000, 1.543347e+01
1.090000, 1.573392e+01
1.095000, 1.603873e+01
1.100000, 1.634795e+01
1.105000, 1.666161e+01
1.110000, 1.697976e+01
1.115000, 1.730243e+01
1.120000, 1.762968e+01
1.125000, 1.796155e+01
1.130000, 1.829807e+01
1.135000, 1.863929e+01
1.140000, 1.898525e+01
1.145000, 1.933600e+01
1.150000, 1.969158e+01
1.155000, 2.005203e+01
1.160000, 2.041739e+01
1.165000, 2.078772e+01
1.170000, 2.116305e+01
1.175000, 2.154343e+01
1.180000, 2.192890e+01
1.185000, 2.231951e+01
1.190000, 2.271530e+01
1.195000, 2.311632e+01
1.200000, 2.352261e+01
1.205000, 2.393421e+01
1.210000, 2.435119e+01
1.215000, 2.477357e+01
1.220000, 2.520142e+01
1.225000, 2.563476e+01
1.230000, 2.607365e+01
1.235000, 2.651814e+01
1.240000, 2.696826e+01
1.245000, 2.742407e+01
1.250000, 2.788562e+01
1.255000, 2.835295e+01
1.260000, 2.882611e+01
1.265000, 2.930514e+01
1.270000, 2.979010e+01
1.275000, 3.028104e+01
1.280000, 3.077799e+01
1.285000, 3.128102e+01
1.290000, 3.179016e+01
1.295000, 3.230547e+01
1.300000, 3.282700e+01
1.305000, 3.335480e+01
1.310000, 3.388891e+01
1.315000, 3.442938e+01
1.320000, 3.497627e+01
1.325000, 3.552962e+01
1.330000, 3.608948e+01
1.335000, 3.665591e+01
1.340000, 3.722895e+01
1.345000, 3.780867e+01
1.350000, 3.839510e+01
1.355000, 3.898830e+01
1.360000, 3.958831e+01
1.365000, 4.019520e+01
1.370000, 4.080901e+01
1.375000, 4.142979e+01
1.380000, 4.205758e+01
1.385000, 4.269246e+01
1.390000, 4.333447e+01
1.395000, 4.398366e+01
1.400000, 4.464008e+01
1.405000, 4.530379e+01
1.410000, 4.597485e+01
1.415000, 4.665329e+01
1.420000, 4.733919e+01
1.425000, 4.803259e+01
1.430000, 4.873354e+01
1.435000, 4.944210e+01
1.440000, 5.015833e+01
1.445000, 5.088227e+01
1.450000, 5.161398e+01
1.455000, 5.235351e+01
1.460000, 5.310093e+01
1.465000, 5.385629e+01
1.470000, 5.461964e+01
1.475000, 5.539106e+01
1.480000, 5.617055e+01
1.485000, 5.695822e+01
1.490000, 5.775410e+01
1.495000, 5.855824e+01
1.500000, 5.937072e+01
1.505000, 6.019158e+01
1.510000, 6.102087e+01
1.515000, 6.185867e+01
1.520000, 6.270503e+01
1.525000, 6.355999e+01
1.530000, 6.442363e+01
1.535000, 6.529601e+01
1.540000, 6.617715e+01
1.545000, 6.706715e+01
1.550000, 6.796606e+01
1.555000, 6.887392e+01
1.560000, 6.979080e+01
1.565000, 7.071677e+01
1.570000, 7.165186e+01
1.575000, 7.259616e+01
1.580000, 7.354971e+01
1.585000, 7.451257e+01
1.590000, 7.548480e+01
1.595000, 7.646646e+01
1.600000, 7.745763e+01
1.605000, 7.845837e+01
1.610000, 7.946871e+01
1.615000, 8.048874e+01
1.620000, 8.151849e+01
1.625000, 8.255804e+01
1.630000, 8.360747e+01
1.635000, 8.466681e+01
1.640000, 8.573615e+01
1.645000, 8.681551e+01
1.650000, 8.790499e+01
1.655000, 8.900465e+01
1.660000, 9.011454e+01
1.665000, 9.123471e+01
1.670000, 9.236523e+01
1.675000, 9.350618e+01
1.680000, 9.465762e+01
1.685000, 9.581962e+01
1.690000, 9.699222e+01
1.695000, 9.817549e+01
1.700000, 9.936950e+01
1.705000, 1.005743e+02
1.710000, 1.017900e+02
1.715000, 1.030166e+02
1.720000, 1.042542e+02
1.725000, 1.055029e+02
1.730000, 1.067627e+02
1.735000, 1.080337e+02
1.740000, 1.093159e+02
1.745000, 1.106095e+02
1.750000, 1.119144e+02
1.755000, 1.132308e+02
1.760000, 1.145588e+02
1.765000, 1.158983e+02
1.770000, 1.172494e+02
1.775000, 1.186123e+02
1.780000, 1.199870e+02
1.785000, 1.213735e+02
1.790000, 1.227719e+02
1.795000, 1.241824e+02
1.800000, 1.256049e+02
1.805000, 1.270395e+02
1.810000, 1.284863e+02
1.815000, 1.299453e+02
1.820000, 1.314168e+02
1.825000, 1.329006e+02
1.830000, 1.343968e+02
1.835000, 1.359056e+02
1.840000, 1.374270e+02
1.845000, 1.389611e+02
1.850000, 1.405079e+02
1.855000, 1.420675e+02
1.860000, 1.436401e+02
1.865000, 1.452255e+02
1.870000, 1.468240e+02
1.875000, 1.484356e+02
1.880000, 1.500603e+02
1.885000, 1.516983e+02
1.890000, 1.533496e+02
1.895000, 1.550143e+02
1.900000, 1.566924e+02
1.905000, 1.583840e+02
1.910000, 1.600892e+02
1.915000, 1.618081e+02
1.920000, 1.635407e+02
1.925000, 1.652872e+02
1.930000, 1.670475e+02
1.935000, 1.688217e+02
1.940000, 1.706100e+02
1.945000, 1.724124e+02
1.950000, 1.742289e+02
1.955000, 1.760597e+02
1.960000, 1.779048e+02
1.965000, 1.797643e+02
1.970000, 1.816384e+02
1.975000, 1.835269e+02
1.980000, 1.854302e+02
1.985000, 1.873483e+02
1.990000, 1.892737e+02

Sigma_0=0.4

Sigma     u
0.000000, 2.000000e-02
0.005000, 1.998629e-02
0.010000, 1.996710e-02
0.015000, 1.994244e-02
0.020000, 1.991232e-02
0.025000, 1.987677e-02
0.030000, 1.983578e-02
0.035000, 1.978938e-02
0.040000, 1.973761e-02
0.045000, 1.968047e-02
0.050000, 1.961801e-02
0.055000, 1.955027e-02
0.060000, 1.947729e-02
0.065000, 1.939911e-02
0.070000, 1.931581e-02
0.075000, 1.922745e-02
0.080000, 1.913413e-02
0.085000, 1.903593e-02
0.090000, 1.893298e-02
0.095000, 1.882543e-02
0.100000, 1.871345e-02
0.105000, 1.859726e-02
0.110000, 1.847712e-02
0.115000, 1.835336e-02
0.120000, 1.822639e-02
0.125000, 1.809672e-02
0.130000, 1.796495e-02
0.135000, 1.783178e-02
0.140000, 1.769828e-02
0.145000, 1.756543e-02
0.150000, 1.743476e-02
0.155000, 1.730811e-02
0.160000, 1.718763e-02
0.165000, 1.707584e-02
0.170000, 1.697561e-02
0.175000, 1.689020e-02
0.180000, 1.682325e-02
0.185000, 1.677870e-02
0.190000, 1.676082e-02
0.195000, 1.677419e-02
0.200000, 1.682359e-02
0.205000, 1.691408e-02
0.210000, 1.705094e-02
0.215000, 1.723966e-02
0.220000, 1.748597e-02
0.225000, 1.779577e-02
0.230000, 1.817522e-02
0.235000, 1.863066e-02
0.240000, 1.916866e-02
0.245000, 1.979599e-02
0.250000, 2.051966e-02
0.255000, 2.134687e-02
0.260000, 2.228507e-02
0.265000, 2.334191e-02
0.270000, 2.452528e-02
0.275000, 2.584328e-02
0.280000, 2.730423e-02
0.285000, 2.891670e-02
0.290000, 3.068946e-02
0.295000, 3.263154e-02
0.300000, 3.475216e-02
0.305000, 3.706083e-02
0.310000, 3.956718e-02
0.315000, 4.228118e-02
0.320000, 4.521298e-02
0.325000, 4.837296e-02
0.330000, 5.177175e-02
0.335000, 5.542018e-02
0.340000, 5.932936e-02
0.345000, 6.351053e-02
0.350000, 6.797526e-02
0.355000, 7.273535e-02
0.360000, 7.780275e-02
0.365000, 8.318969e-02
0.370000, 8.890867e-02
0.375000, 9.497230e-02
0.380000, 1.013935e-01
0.385000, 1.081854e-01
0.390000, 1.153614e-01
0.395000, 1.229351e-01
0.400000, 1.309202e-01
0.405000, 1.393310e-01
0.410000, 1.481815e-01
0.415000, 1.574862e-01
0.420000, 1.672600e-01
0.425000, 1.775177e-01
0.430000, 1.882744e-01
0.435000, 1.995458e-01
0.440000, 2.113471e-01
0.445000, 2.236943e-01
0.450000, 2.366035e-01
0.455000, 2.500909e-01
0.460000, 2.641729e-01
0.465000, 2.788664e-01
0.470000, 2.941882e-01
0.475000, 3.101554e-01
0.480000, 3.267854e-01
0.485000, 3.440958e-01
0.490000, 3.621042e-01
0.495000, 3.808288e-01
0.500000, 4.002878e-01
0.505000, 4.204995e-01
0.510000, 4.414827e-01
0.515000, 4.632560e-01
0.520000, 4.858387e-01
0.525000, 5.092499e-01
0.530000, 5.335093e-01
0.535000, 5.586364e-01
0.540000, 5.846511e-01
0.545000, 6.115738e-01
0.550000, 6.394243e-01
0.555000, 6.682233e-01
0.560000, 6.979918e-01
0.565000, 7.287505e-01
0.570000, 7.605206e-01
0.575000, 7.933234e-01
0.580000, 8.271804e-01
0.585000, 8.621135e-01
0.590000, 8.981447e-01
0.595000, 9.352959e-01
0.600000, 9.735896e-01
0.605000, 1.013048e+00
0.610000, 1.053695e+00
0.615000, 1.095553e+00
0.620000, 1.138644e+00
0.625000, 1.182993e+00
0.630000, 1.228622e+00
0.635000, 1.275556e+00
0.640000, 1.323819e+00
0.645000, 1.373435e+00
0.650000, 1.424427e+00
0.655000, 1.476822e+00
0.660000, 1.530643e+00
0.665000, 1.585915e+00
0.670000, 1.642664e+00
0.675000, 1.700915e+00
0.680000, 1.760694e+00
0.685000, 1.822025e+00
0.690000, 1.884936e+00
0.695000, 1.949452e+00
0.700000, 2.015600e+00
0.705000, 2.083405e+00
0.710000, 2.152896e+00
0.715000, 2.224099e+00
0.720000, 2.297040e+00
0.725000, 2.371747e+00
0.730000, 2.448248e+00
0.735000, 2.526571e+00
0.740000, 2.606743e+00
0.745000, 2.688792e+00
0.750000, 2.772747e+00
0.755000, 2.858636e+00
0.760000, 2.946487e+00
0.765000, 3.036330e+00
0.770000, 3.128193e+00
0.775000, 3.222106e+00
0.780000, 3.318099e+00
0.785000, 3.416200e+00
0.790000, 3.516439e+00
0.795000, 3.618848e+00
0.800000, 3.723454e+00
0.805000, 3.830291e+00
0.810000, 3.939386e+00
0.815000, 4.050773e+00
0.820000, 4.164481e+00
0.825000, 4.280541e+00
0.830000, 4.398985e+00
0.835000, 4.519844e+00
0.840000, 4.643151e+00
0.845000, 4.768937e+00
0.850000, 4.897234e+00
0.855000, 5.028075e+00
0.860000, 5.161492e+00
0.865000, 5.297517e+00
0.870000, 5.436183e+00
0.875000, 5.577524e+00
0.880000, 5.721573e+00
0.885000, 5.868362e+00
0.890000, 6.017926e+00
0.895000, 6.170299e+00
0.900000, 6.325514e+00
0.905000, 6.483605e+00
0.910000, 6.644608e+00
0.915000, 6.808556e+00
0.920000, 6.975484e+00
0.925000, 7.145427e+00
0.930000, 7.318424e+00
0.935000, 7.494503e+00
0.940000, 7.673704e+00
0.945000, 7.856061e+00
0.950000, 8.041610e+00
0.955000, 8.230387e+00
0.960000, 8.422431e+00
0.965000, 8.617776e+00
0.970000, 8.816458e+00
0.975000, 9.018514e+00
0.980000, 9.223984e+00
0.985000, 9.432899e+00
0.990000, 9.645301e+00
0.995000, 9.861230e+00
1.000000, 1.008072e+01
1.005000, 1.030381e+01
1.010000, 1.053053e+01
1.015000, 1.076093e+01
1.020000, 1.099505e+01
1.025000, 1.123292e+01
1.030000, 1.147458e+01
1.035000, 1.172007e+01
1.040000, 1.196944e+01
1.045000, 1.222271e+01
1.050000, 1.247993e+01
1.055000, 1.274115e+01
1.060000, 1.300639e+01
1.065000, 1.327570e+01
1.070000, 1.354912e+01
1.075000, 1.382669e+01
1.080000, 1.410845e+01
1.085000, 1.439444e+01
1.090000, 1.468471e+01
1.095000, 1.497929e+01
1.100000, 1.527822e+01
1.105000, 1.558156e+01
1.110000, 1.588933e+01
1.115000, 1.620159e+01
1.120000, 1.651836e+01
1.125000, 1.683970e+01
1.130000, 1.716565e+01
1.135000, 1.749626e+01
1.140000, 1.783155e+01
1.145000, 1.817159e+01
1.150000, 1.851641e+01
1.155000, 1.886605e+01
1.160000, 1.922055e+01
1.165000, 1.957998e+01
1.170000, 1.994436e+01
1.175000, 2.031373e+01
1.180000, 2.068816e+01
1.185000, 2.106767e+01
1.190000, 2.145232e+01
1.195000, 2.184215e+01
1.200000, 2.223720e+01
1.205000, 2.263752e+01
1.210000, 2.304316e+01
1.215000, 2.345416e+01
1.220000, 2.387057e+01
1.225000, 2.429244e+01
1.230000, 2.471980e+01
1.235000, 2.515271e+01
1.240000, 2.559122e+01
1.245000, 2.603536e+01
1.250000, 2.648519e+01
1.255000, 2.694075e+01
1.260000, 2.740209e+01
1.265000, 2.786927e+01
1.270000, 2.834232e+01
1.275000, 2.882130e+01
1.280000, 2.930626e+01
1.285000, 2.979724e+01
1.290000, 3.029428e+01
1.295000, 3.079744e+01
1.300000, 3.130678e+01
1.305000, 3.182233e+01
1.310000, 3.234414e+01
1.315000, 3.287229e+01
1.320000, 3.340679e+01
1.325000, 3.394771e+01
1.330000, 3.449509e+01
1.335000, 3.504900e+01
1.340000, 3.560947e+01
1.345000, 3.617657e+01
1.350000, 3.675032e+01
1.355000, 3.733080e+01
1.360000, 3.791805e+01
1.365000, 3.851213e+01
1.370000, 3.911306e+01
1.375000, 3.972094e+01
1.380000, 4.033578e+01
1.385000, 4.095766e+01
1.390000, 4.158662e+01
1.395000, 4.222271e+01
1.400000, 4.286599e+01
1.405000, 4.351652e+01
1.410000, 4.417434e+01
1.415000, 4.483949e+01
1.420000, 4.551205e+01
1.425000, 4.619207e+01
1.430000, 4.687959e+01
1.435000, 4.757468e+01
1.440000, 4.827738e+01
1.445000, 4.898775e+01
1.450000, 4.970584e+01
1.455000, 5.043172e+01
1.460000, 5.116542e+01
1.465000, 5.190703e+01
1.470000, 5.265657e+01
1.475000, 5.341413e+01
1.480000, 5.417973e+01
1.485000, 5.495343e+01
1.490000, 5.573531e+01
1.495000, 5.652541e+01
1.500000, 5.732379e+01
1.505000, 5.813052e+01
1.510000, 5.894563e+01
1.515000, 5.976920e+01
1.520000, 6.060127e+01
1.525000, 6.144191e+01
1.530000, 6.229117e+01
1.535000, 6.314911e+01
1.540000, 6.401580e+01
1.545000, 6.489128e+01
1.550000, 6.577561e+01
1.555000, 6.666885e+01
1.560000, 6.757105e+01
1.565000, 6.848229e+01
1.570000, 6.940263e+01
1.575000, 7.033211e+01
1.580000, 7.127081e+01
1.585000, 7.221877e+01
1.590000, 7.317608e+01
1.595000, 7.414277e+01
1.600000, 7.511890e+01
1.605000, 7.610458e+01
1.610000, 7.709978e+01
1.615000, 7.810463e+01
1.620000, 7.911916e+01
1.625000, 8.014344e+01
1.630000, 8.117754e+01
1.635000, 8.222150e+01
1.640000, 8.327541e+01
1.645000, 8.433931e+01
1.650000, 8.541327e+01
1.655000, 8.649737e+01
1.660000, 8.759164e+01
1.665000, 8.869617e+01
1.670000, 8.981099e+01
1.675000, 9.093621e+01
1.680000, 9.207186e+01
1.685000, 9.321800e+01
1.690000, 9.437472e+01
1.695000, 9.554205e+01
1.700000, 9.672009e+01
1.705000, 9.790887e+01
1.710000, 9.910849e+01
1.715000, 1.003190e+02
1.720000, 1.015404e+02
1.725000, 1.027729e+02
1.730000, 1.040164e+02
1.735000, 1.052711e+02
1.740000, 1.065370e+02
1.745000, 1.078141e+02
1.750000, 1.091026e+02
1.755000, 1.104025e+02
1.760000, 1.117139e+02
1.765000, 1.130368e+02
1.770000, 1.143714e+02
1.775000, 1.157176e+02
1.780000, 1.170755e+02
1.785000, 1.184452e+02
1.790000, 1.198268e+02
1.795000, 1.212204e+02
1.800000, 1.226260e+02
1.805000, 1.240436e+02
1.810000, 1.254734e+02
1.815000, 1.269154e+02
1.820000, 1.283697e+02
1.825000, 1.298363e+02
1.830000, 1.313154e+02
1.835000, 1.328069e+02
1.840000, 1.343110e+02
1.845000, 1.358278e+02
1.850000, 1.373572e+02
1.855000, 1.388994e+02
1.860000, 1.404545e+02
1.865000, 1.420224e+02
1.870000, 1.436033e+02
1.875000, 1.451972e+02
1.880000, 1.468043e+02
1.885000, 1.484245e+02
1.890000, 1.500580e+02
1.895000, 1.517049e+02
1.900000, 1.533651e+02
1.905000, 1.550388e+02
1.910000, 1.567261e+02
1.915000, 1.584270e+02
1.920000, 1.601416e+02
1.925000, 1.618699e+02
1.930000, 1.636120e+02
1.935000, 1.653681e+02
1.940000, 1.671381e+02
1.945000, 1.689222e+02
1.950000, 1.707205e+02
1.955000, 1.725329e+02
1.960000, 1.743596e+02
1.965000, 1.762006e+02
1.970000, 1.780561e+02
1.975000, 1.799261e+02
1.980000, 1.818107e+02
1.985000, 1.837102e+02
1.990000, 1.856169e+02


Sigma_0=0.45

Sigma     u
0.000000, 2.000000e-02
0.005000, 1.998503e-02
0.010000, 1.996407e-02
0.015000, 1.993712e-02
0.020000, 1.990419e-02
0.025000, 1.986527e-02
0.030000, 1.982037e-02
0.035000, 1.976949e-02
0.040000, 1.971264e-02
0.045000, 1.964980e-02
0.050000, 1.958099e-02
0.055000, 1.950621e-02
0.060000, 1.942546e-02
0.065000, 1.933875e-02
0.070000, 1.924608e-02
0.075000, 1.914746e-02
0.080000, 1.904289e-02
0.085000, 1.893237e-02
0.090000, 1.881592e-02
0.095000, 1.869353e-02
0.100000, 1.856523e-02
0.105000, 1.843101e-02
0.110000, 1.829088e-02
0.115000, 1.814486e-02
0.120000, 1.799296e-02
0.125000, 1.783518e-02
0.130000, 1.767155e-02
0.135000, 1.750207e-02
0.140000, 1.732677e-02
0.145000, 1.714567e-02
0.150000, 1.695877e-02
0.155000, 1.676613e-02
0.160000, 1.656775e-02
0.165000, 1.636367e-02
0.170000, 1.615393e-02
0.175000, 1.593857e-02
0.180000, 1.571763e-02
0.185000, 1.549119e-02
0.190000, 1.525929e-02
0.195000, 1.502204e-02
0.200000, 1.477951e-02
0.205000, 1.453184e-02
0.210000, 1.427915e-02
0.215000, 1.402164e-02
0.220000, 1.375951e-02
0.225000, 1.349305e-02
0.230000, 1.322262e-02
0.235000, 1.294869e-02
0.240000, 1.267184e-02
0.245000, 1.239281e-02
0.250000, 1.211262e-02
0.255000, 1.183303e-02
0.260000, 1.155569e-02
0.265000, 1.128433e-02
0.270000, 1.102359e-02
0.275000, 1.078008e-02
0.280000, 1.056267e-02
0.285000, 1.038258e-02
0.290000, 1.025316e-02
0.295000, 1.018908e-02
0.300000, 1.020548e-02
0.305000, 1.031725e-02
0.310000, 1.053873e-02
0.315000, 1.088370e-02
0.320000, 1.136545e-02
0.325000, 1.199696e-02
0.330000, 1.279096e-02
0.335000, 1.376004e-02
0.340000, 1.491676e-02
0.345000, 1.627367e-02
0.350000, 1.784337e-02
0.355000, 1.963855e-02
0.360000, 2.167202e-02
0.365000, 2.395670e-02
0.370000, 2.650569e-02
0.375000, 2.933220e-02
0.380000, 3.244967e-02
0.385000, 3.587168e-02
0.390000, 3.961199e-02
0.395000, 4.368458e-02
0.400000, 4.810362e-02
0.405000, 5.288348e-02
0.410000, 5.803867e-02
0.415000, 6.358401e-02
0.420000, 6.953444e-02
0.425000, 7.590514e-02
0.430000, 8.271154e-02
0.435000, 8.996923e-02
0.440000, 9.769396e-02
0.445000, 1.059018e-01
0.450000, 1.146090e-01
0.455000, 1.238319e-01
0.460000, 1.335873e-01
0.465000, 1.438919e-01
0.470000, 1.547629e-01
0.475000, 1.662175e-01
0.480000, 1.782732e-01
0.485000, 1.909479e-01
0.490000, 2.042592e-01
0.495000, 2.182256e-01
0.500000, 2.328652e-01
0.505000, 2.481965e-01
0.510000, 2.642384e-01
0.515000, 2.810098e-01
0.520000, 2.985299e-01
0.525000, 3.168179e-01
0.530000, 3.358938e-01
0.535000, 3.557771e-01
0.540000, 3.764879e-01
0.545000, 3.980465e-01
0.550000, 4.204729e-01
0.555000, 4.437881e-01
0.560000, 4.680130e-01
0.565000, 4.931684e-01
0.570000, 5.192755e-01
0.575000, 5.463560e-01
0.580000, 5.744313e-01
0.585000, 6.035232e-01
0.590000, 6.336539e-01
0.595000, 6.648456e-01
0.600000, 6.971207e-01
0.605000, 7.305021e-01
0.610000, 7.650127e-01
0.615000, 8.006750e-01
0.620000, 8.375127e-01
0.625000, 8.755487e-01
0.630000, 9.148074e-01
0.635000, 9.553123e-01
0.640000, 9.970874e-01
0.645000, 1.040157e+00
0.650000, 1.084545e+00
0.655000, 1.130277e+00
0.660000, 1.177377e+00
0.665000, 1.225871e+00
0.670000, 1.275784e+00
0.675000, 1.327140e+00
0.680000, 1.379966e+00
0.685000, 1.434288e+00
0.690000, 1.490130e+00
0.695000, 1.547521e+00
0.700000, 1.606485e+00
0.705000, 1.667050e+00
0.710000, 1.729243e+00
0.715000, 1.793090e+00
0.720000, 1.858618e+00
0.725000, 1.925856e+00
0.730000, 1.994830e+00
0.735000, 2.065568e+00
0.740000, 2.138099e+00
0.745000, 2.212450e+00
0.750000, 2.288649e+00
0.755000, 2.366725e+00
0.760000, 2.446707e+00
0.765000, 2.528624e+00
0.770000, 2.612504e+00
0.775000, 2.698378e+00
0.780000, 2.786274e+00
0.785000, 2.876222e+00
0.790000, 2.968252e+00
0.795000, 3.062395e+00
0.800000, 3.158679e+00
0.805000, 3.257139e+00
0.810000, 3.357799e+00
0.815000, 3.460695e+00
0.820000, 3.565854e+00
0.825000, 3.673311e+00
0.830000, 3.783094e+00
0.835000, 3.895238e+00
0.840000, 4.009772e+00
0.845000, 4.126729e+00
0.850000, 4.246142e+00
0.855000, 4.368042e+00
0.860000, 4.492461e+00
0.865000, 4.619435e+00
0.870000, 4.748993e+00
0.875000, 4.881169e+00
0.880000, 5.015997e+00
0.885000, 5.153512e+00
0.890000, 5.293744e+00
0.895000, 5.436728e+00
0.900000, 5.582501e+00
0.905000, 5.731094e+00
0.910000, 5.882542e+00
0.915000, 6.036880e+00
0.920000, 6.194142e+00
0.925000, 6.354365e+00
0.930000, 6.517584e+00
0.935000, 6.683832e+00
0.940000, 6.853146e+00
0.945000, 7.025558e+00
0.950000, 7.201110e+00
0.955000, 7.379835e+00
0.960000, 7.561770e+00
0.965000, 7.746951e+00
0.970000, 7.935415e+00
0.975000, 8.127197e+00
0.980000, 8.322336e+00
0.985000, 8.520870e+00
0.990000, 8.722834e+00
0.995000, 8.928270e+00
1.000000, 9.137210e+00
1.005000, 9.349695e+00
1.010000, 9.565763e+00
1.015000, 9.785451e+00
1.020000, 1.000880e+01
1.025000, 1.023584e+01
1.030000, 1.046662e+01
1.035000, 1.070118e+01
1.040000, 1.093956e+01
1.045000, 1.118179e+01
1.050000, 1.142791e+01
1.055000, 1.167797e+01
1.060000, 1.193200e+01
1.065000, 1.219005e+01
1.070000, 1.245215e+01
1.075000, 1.271835e+01
1.080000, 1.298868e+01
1.085000, 1.326319e+01
1.090000, 1.354192e+01
1.095000, 1.382491e+01
1.100000, 1.411220e+01
1.105000, 1.440383e+01
1.110000, 1.469985e+01
1.115000, 1.500030e+01
1.120000, 1.530521e+01
1.125000, 1.561463e+01
1.130000, 1.592861e+01
1.135000, 1.624719e+01
1.140000, 1.657041e+01
1.145000, 1.689831e+01
1.150000, 1.723094e+01
1.155000, 1.756833e+01
1.160000, 1.791055e+01
1.165000, 1.825761e+01
1.170000, 1.860958e+01
1.175000, 1.896649e+01
1.180000, 1.932840e+01
1.185000, 1.969535e+01
1.190000, 2.006737e+01
1.195000, 2.044452e+01
1.200000, 2.082683e+01
1.205000, 2.121437e+01
1.210000, 2.160717e+01
1.215000, 2.200527e+01
1.220000, 2.240874e+01
1.225000, 2.281760e+01
1.230000, 2.323190e+01
1.235000, 2.365169e+01
1.240000, 2.407703e+01
1.245000, 2.450794e+01
1.250000, 2.494450e+01
1.255000, 2.538674e+01
1.260000, 2.583470e+01
1.265000, 2.628843e+01
1.270000, 2.674800e+01
1.275000, 2.721343e+01
1.280000, 2.768479e+01
1.285000, 2.816211e+01
1.290000, 2.864545e+01
1.295000, 2.913486e+01
1.300000, 2.963037e+01
1.305000, 3.013206e+01
1.310000, 3.063996e+01
1.315000, 3.115412e+01
1.320000, 3.167459e+01
1.325000, 3.220142e+01
1.330000, 3.273466e+01
1.335000, 3.327438e+01
1.340000, 3.382060e+01
1.345000, 3.437340e+01
1.350000, 3.493280e+01
1.355000, 3.549887e+01
1.360000, 3.607166e+01
1.365000, 3.665121e+01
1.370000, 3.723759e+01
1.375000, 3.783084e+01
1.380000, 3.843100e+01
1.385000, 3.903815e+01
1.390000, 3.965232e+01
1.395000, 4.027357e+01
1.400000, 4.090196e+01
1.405000, 4.153753e+01
1.410000, 4.218035e+01
1.415000, 4.283046e+01
1.420000, 4.348791e+01
1.425000, 4.415276e+01
1.430000, 4.482507e+01
1.435000, 4.550488e+01
1.440000, 4.619226e+01
1.445000, 4.688725e+01
1.450000, 4.758990e+01
1.455000, 4.830029e+01
1.460000, 4.901847e+01
1.465000, 4.974448e+01
1.470000, 5.047837e+01
1.475000, 5.122023e+01
1.480000, 5.197007e+01
1.485000, 5.272797e+01
1.490000, 5.349399e+01
1.495000, 5.426818e+01
1.500000, 5.505059e+01
1.505000, 5.584129e+01
1.510000, 5.664033e+01
1.515000, 5.744776e+01
1.520000, 5.826365e+01
1.525000, 5.908805e+01
1.530000, 5.992102e+01
1.535000, 6.076262e+01
1.540000, 6.161290e+01
1.545000, 6.247193e+01
1.550000, 6.333974e+01
1.555000, 6.421644e+01
1.560000, 6.510205e+01
1.565000, 6.599664e+01
1.570000, 6.690025e+01
1.575000, 6.781298e+01
1.580000, 6.873484e+01
1.585000, 6.966594e+01
1.590000, 7.060631e+01
1.595000, 7.155600e+01
1.600000, 7.251510e+01
1.605000, 7.348366e+01
1.610000, 7.446172e+01
1.615000, 7.544936e+01
1.620000, 7.644663e+01
1.625000, 7.745361e+01
1.630000, 7.847035e+01
1.635000, 7.949690e+01
1.640000, 8.053334e+01
1.645000, 8.157973e+01
1.650000, 8.263614e+01
1.655000, 8.370261e+01
1.660000, 8.477919e+01
1.665000, 8.586597e+01
1.670000, 8.696301e+01
1.675000, 8.807038e+01
1.680000, 8.918813e+01
1.685000, 9.031634e+01
1.690000, 9.145506e+01
1.695000, 9.260435e+01
1.700000, 9.376427e+01
1.705000, 9.493488e+01
1.710000, 9.611626e+01
1.715000, 9.730849e+01
1.720000, 9.851160e+01
1.725000, 9.972566e+01
1.730000, 1.009508e+02
1.735000, 1.021870e+02
1.740000, 1.034343e+02
1.745000, 1.046929e+02
1.750000, 1.059628e+02
1.755000, 1.072440e+02
1.760000, 1.085366e+02
1.765000, 1.098407e+02
1.770000, 1.111564e+02
1.775000, 1.124837e+02
1.780000, 1.138226e+02
1.785000, 1.151734e+02
1.790000, 1.165359e+02
1.795000, 1.179103e+02
1.800000, 1.192967e+02
1.805000, 1.206951e+02
1.810000, 1.221056e+02
1.815000, 1.235283e+02
1.820000, 1.249632e+02
1.825000, 1.264104e+02
1.830000, 1.278699e+02
1.835000, 1.293419e+02
1.840000, 1.308264e+02
1.845000, 1.323234e+02
1.850000, 1.338331e+02
1.855000, 1.353556e+02
1.860000, 1.368908e+02
1.865000, 1.384388e+02
1.870000, 1.399998e+02
1.875000, 1.415738e+02
1.880000, 1.431608e+02
1.885000, 1.447610e+02
1.890000, 1.463744e+02
1.895000, 1.480010e+02
1.900000, 1.496410e+02
1.905000, 1.512944e+02
1.910000, 1.529613e+02
1.915000, 1.546418e+02
1.920000, 1.563359e+02
1.925000, 1.580437e+02
1.930000, 1.597653e+02
1.935000, 1.615007e+02
1.940000, 1.632501e+02
1.945000, 1.650135e+02
1.950000, 1.667910e+02
1.955000, 1.685825e+02
1.960000, 1.703883e+02
1.965000, 1.722084e+02
1.970000, 1.740429e+02
1.975000, 1.758918e+02
1.980000, 1.777554e+02
1.985000, 1.796337e+02
1.990000, 1.815192e+02


Sigma_0=0.5

Sigma     u
0.000000, 2.000000e-02
0.005000, 1.998481e-02
0.010000, 1.996354e-02
0.015000, 1.993620e-02
0.020000, 1.990278e-02
0.025000, 1.986329e-02
0.030000, 1.981772e-02
0.035000, 1.976608e-02
0.040000, 1.970837e-02
0.045000, 1.964458e-02
0.050000, 1.957473e-02
0.055000, 1.949880e-02
0.060000, 1.941680e-02
0.065000, 1.932874e-02
0.070000, 1.923461e-02
0.075000, 1.913441e-02
0.080000, 1.902815e-02
0.085000, 1.891583e-02
0.090000, 1.879745e-02
0.095000, 1.867301e-02
0.100000, 1.854252e-02
0.105000, 1.840596e-02
0.110000, 1.826337e-02
0.115000, 1.811472e-02
0.120000, 1.796002e-02
0.125000, 1.779929e-02
0.130000, 1.763251e-02
0.135000, 1.745970e-02
0.140000, 1.728086e-02
0.145000, 1.709599e-02
0.150000, 1.690510e-02
0.155000, 1.670819e-02
0.160000, 1.650527e-02
0.165000, 1.629634e-02
0.170000, 1.608142e-02
0.175000, 1.586049e-02
0.180000, 1.563358e-02
0.185000, 1.540070e-02
0.190000, 1.516184e-02
0.195000, 1.491703e-02
0.200000, 1.466627e-02
0.205000, 1.440957e-02
0.210000, 1.414694e-02
0.215000, 1.387841e-02
0.220000, 1.360398e-02
0.225000, 1.332368e-02
0.230000, 1.303753e-02
0.235000, 1.274554e-02
0.240000, 1.244774e-02
0.245000, 1.214417e-02
0.250000, 1.183485e-02
0.255000, 1.151983e-02
0.260000, 1.119915e-02
0.265000, 1.087286e-02
0.270000, 1.054103e-02
0.275000, 1.020371e-02
0.280000, 9.861014e-03
0.285000, 9.513027e-03
0.290000, 9.159876e-03
0.295000, 8.801715e-03
0.300000, 8.438732e-03
0.305000, 8.071165e-03
0.310000, 7.699319e-03
0.315000, 7.323586e-03
0.320000, 6.944479e-03
0.325000, 6.562662e-03
0.330000, 6.178917e-03
0.335000, 5.794840e-03
0.340000, 5.412079e-03
0.345000, 5.033879e-03
0.350000, 4.665616e-03
0.355000, 4.315632e-03
0.360000, 3.996960e-03
0.365000, 3.728087e-03
0.370000, 3.533300e-03
0.375000, 3.441930e-03
0.380000, 3.485021e-03
0.385000, 3.692064e-03
0.390000, 4.089706e-03
0.395000, 4.701879e-03
0.400000, 5.550429e-03
0.405000, 6.655702e-03
0.410000, 8.036976e-03
0.415000, 9.712845e-03
0.420000, 1.170142e-02
0.425000, 1.402050e-02
0.430000, 1.668765e-02
0.435000, 1.972038e-02
0.440000, 2.313612e-02
0.445000, 2.695230e-02
0.450000, 3.118643e-02
0.455000, 3.585606e-02
0.460000, 4.097881e-02
0.465000, 4.657248e-02
0.470000, 5.265491e-02
0.475000, 5.924418e-02
0.480000, 6.635842e-02
0.485000, 7.401595e-02
0.490000, 8.223530e-02
0.495000, 9.103509e-02
0.500000, 1.004342e-01
0.505000, 1.104515e-01
0.510000, 1.211064e-01
0.515000, 1.324181e-01
0.520000, 1.444062e-01
0.525000, 1.570904e-01
0.530000, 1.704908e-01
0.535000, 1.846273e-01
0.540000, 1.995202e-01
0.545000, 2.151904e-01
0.550000, 2.316580e-01
0.555000, 2.489443e-01
0.560000, 2.670703e-01
0.565000, 2.860571e-01
0.570000, 3.059263e-01
0.575000, 3.266995e-01
0.580000, 3.483987e-01
0.585000, 3.710457e-01
0.590000, 3.946631e-01
0.595000, 4.192730e-01
0.600000, 4.448982e-01
0.605000, 4.715615e-01
0.610000, 4.992862e-01
0.615000, 5.280949e-01
0.620000, 5.580111e-01
0.625000, 5.890588e-01
0.630000, 6.212615e-01
0.635000, 6.546436e-01
0.640000, 6.892288e-01
0.645000, 7.250417e-01
0.650000, 7.621070e-01
0.655000, 8.004494e-01
0.660000, 8.400937e-01
0.665000, 8.810650e-01
0.670000, 9.233888e-01
0.675000, 9.670910e-01
0.680000, 1.012197e+00
0.685000, 1.058732e+00
0.690000, 1.106723e+00
0.695000, 1.156196e+00
0.700000, 1.207178e+00
0.705000, 1.259695e+00
0.710000, 1.313774e+00
0.715000, 1.369442e+00
0.720000, 1.426727e+00
0.725000, 1.485655e+00
0.730000, 1.546256e+00
0.735000, 1.608556e+00
0.740000, 1.672584e+00
0.745000, 1.738367e+00
0.750000, 1.805934e+00
0.755000, 1.875313e+00
0.760000, 1.946534e+00
0.765000, 2.019625e+00
0.770000, 2.094616e+00
0.775000, 2.171536e+00
0.780000, 2.250414e+00
0.785000, 2.331281e+00
0.790000, 2.414166e+00
0.795000, 2.499099e+00
0.800000, 2.586111e+00
0.805000, 2.675233e+00
0.810000, 2.766493e+00
0.815000, 2.859924e+00
0.820000, 2.955556e+00
0.825000, 3.053423e+00
0.830000, 3.153553e+00
0.835000, 3.255979e+00
0.840000, 3.360734e+00
0.845000, 3.467848e+00
0.850000, 3.577353e+00
0.855000, 3.689283e+00
0.860000, 3.803671e+00
0.865000, 3.920548e+00
0.870000, 4.039948e+00
0.875000, 4.161902e+00
0.880000, 4.286446e+00
0.885000, 4.413612e+00
0.890000, 4.543435e+00
0.895000, 4.675947e+00
0.900000, 4.811184e+00
0.905000, 4.949179e+00
0.910000, 5.089968e+00
0.915000, 5.233584e+00
0.920000, 5.380062e+00
0.925000, 5.529437e+00
0.930000, 5.681747e+00
0.935000, 5.837023e+00
0.940000, 5.995302e+00
0.945000, 6.156619e+00
0.950000, 6.321012e+00
0.955000, 6.488516e+00
0.960000, 6.659169e+00
0.965000, 6.833005e+00
0.970000, 7.010063e+00
0.975000, 7.190377e+00
0.980000, 7.373986e+00
0.985000, 7.560926e+00
0.990000, 7.751235e+00
0.995000, 7.944956e+00
1.000000, 8.142117e+00
1.005000, 8.342762e+00
1.010000, 8.546927e+00
1.015000, 8.754654e+00
1.020000, 8.965977e+00
1.025000, 9.180935e+00
1.030000, 9.399570e+00
1.035000, 9.621918e+00
1.040000, 9.848021e+00
1.045000, 1.007792e+01
1.050000, 1.031165e+01
1.055000, 1.054925e+01
1.060000, 1.079077e+01
1.065000, 1.103624e+01
1.070000, 1.128570e+01
1.075000, 1.153920e+01
1.080000, 1.179677e+01
1.085000, 1.205845e+01
1.090000, 1.232430e+01
1.095000, 1.259435e+01
1.100000, 1.286863e+01
1.105000, 1.314719e+01
1.110000, 1.343008e+01
1.115000, 1.371734e+01
1.120000, 1.400900e+01
1.125000, 1.430511e+01
1.130000, 1.460572e+01
1.135000, 1.491086e+01
1.140000, 1.522058e+01
1.145000, 1.553492e+01
1.150000, 1.585393e+01
1.155000, 1.617765e+01
1.160000, 1.650612e+01
1.165000, 1.683939e+01
1.170000, 1.717750e+01
1.175000, 1.752049e+01
1.180000, 1.786841e+01
1.185000, 1.822131e+01
1.190000, 1.857923e+01
1.195000, 1.894221e+01
1.200000, 1.931031e+01
1.205000, 1.968356e+01
1.210000, 2.006201e+01
1.215000, 2.044570e+01
1.220000, 2.083470e+01
1.225000, 2.122902e+01
1.230000, 2.162874e+01
1.235000, 2.203388e+01
1.240000, 2.244450e+01
1.245000, 2.286066e+01
1.250000, 2.328238e+01
1.255000, 2.370972e+01
1.260000, 2.414273e+01
1.265000, 2.458146e+01
1.270000, 2.502595e+01
1.275000, 2.547625e+01
1.280000, 2.593241e+01
1.285000, 2.639447e+01
1.290000, 2.686250e+01
1.295000, 2.733652e+01
1.300000, 2.781661e+01
1.305000, 2.830280e+01
1.310000, 2.879513e+01
1.315000, 2.929368e+01
1.320000, 2.979847e+01
1.325000, 3.030957e+01
1.330000, 3.082702e+01
1.335000, 3.135088e+01
1.340000, 3.188118e+01
1.345000, 3.241800e+01
1.350000, 3.296136e+01
1.355000, 3.351133e+01
1.360000, 3.406796e+01
1.365000, 3.463129e+01
1.370000, 3.520138e+01
1.375000, 3.577828e+01
1.380000, 3.636205e+01
1.385000, 3.695273e+01
1.390000, 3.755038e+01
1.395000, 3.815505e+01
1.400000, 3.876679e+01
1.405000, 3.938567e+01
1.410000, 4.001171e+01
1.415000, 4.064499e+01
1.420000, 4.128556e+01
1.425000, 4.193346e+01
1.430000, 4.258876e+01
1.435000, 4.325151e+01
1.440000, 4.392176e+01
1.445000, 4.459957e+01
1.450000, 4.528499e+01
1.455000, 4.597808e+01
1.460000, 4.667889e+01
1.465000, 4.738747e+01
1.470000, 4.810388e+01
1.475000, 4.882819e+01
1.480000, 4.956043e+01
1.485000, 5.030067e+01
1.490000, 5.104896e+01
1.495000, 5.180537e+01
1.500000, 5.256993e+01
1.505000, 5.334272e+01
1.510000, 5.412380e+01
1.515000, 5.491321e+01
1.520000, 5.571101e+01
1.525000, 5.651727e+01
1.530000, 5.733203e+01
1.535000, 5.815537e+01
1.540000, 5.898733e+01
1.545000, 5.982798e+01
1.550000, 6.067737e+01
1.555000, 6.153554e+01
1.560000, 6.240259e+01
1.565000, 6.327855e+01
1.570000, 6.416348e+01
1.575000, 6.505744e+01
1.580000, 6.596052e+01
1.585000, 6.687273e+01
1.590000, 6.779417e+01
1.595000, 6.872488e+01
1.600000, 6.966493e+01
1.605000, 7.061440e+01
1.610000, 7.157330e+01
1.615000, 7.254173e+01
1.620000, 7.351973e+01
1.625000, 7.450737e+01
1.630000, 7.550472e+01
1.635000, 7.651182e+01
1.640000, 7.752874e+01
1.645000, 7.855553e+01
1.650000, 7.959229e+01
1.655000, 8.063906e+01
1.660000, 8.169589e+01
1.665000, 8.276286e+01
1.670000, 8.384002e+01
1.675000, 8.492744e+01
1.680000, 8.602518e+01
1.685000, 8.713333e+01
1.690000, 8.825191e+01
1.695000, 8.938102e+01
1.700000, 9.052070e+01
1.705000, 9.167103e+01
1.710000, 9.283206e+01
1.715000, 9.400387e+01
1.720000, 9.518650e+01
1.725000, 9.638004e+01
1.730000, 9.758458e+01
1.735000, 9.880011e+01
1.740000, 1.000267e+02
1.745000, 1.012645e+02
1.750000, 1.025136e+02
1.755000, 1.037739e+02
1.760000, 1.050455e+02
1.765000, 1.063286e+02
1.770000, 1.076232e+02
1.775000, 1.089294e+02
1.780000, 1.102471e+02
1.785000, 1.115766e+02
1.790000, 1.129178e+02
1.795000, 1.142709e+02
1.800000, 1.156359e+02
1.805000, 1.170128e+02
1.810000, 1.184017e+02
1.815000, 1.198028e+02
1.820000, 1.212160e+02
1.825000, 1.226415e+02
1.830000, 1.240792e+02
1.835000, 1.255294e+02
1.840000, 1.269920e+02
1.845000, 1.284671e+02
1.850000, 1.299547e+02
1.855000, 1.314551e+02
1.860000, 1.329682e+02
1.865000, 1.344940e+02
1.870000, 1.360327e+02
1.875000, 1.375844e+02
1.880000, 1.391490e+02
1.885000, 1.407267e+02
1.890000, 1.423176e+02
1.895000, 1.439217e+02
1.900000, 1.455390e+02
1.905000, 1.471698e+02
1.910000, 1.488139e+02
1.915000, 1.504716e+02
1.920000, 1.521429e+02
1.925000, 1.538277e+02
1.930000, 1.555264e+02
1.935000, 1.572387e+02
1.940000, 1.589650e+02
1.945000, 1.607052e+02
1.950000, 1.624594e+02
1.955000, 1.642278e+02
1.960000, 1.660102e+02
1.965000, 1.678069e+02
1.970000, 1.696180e+02
1.975000, 1.714434e+02
1.980000, 1.732834e+02
1.985000, 1.751381e+02
1.990000, 1.770000e+02


==> anc/log_delta_mass_log_deltax.txt <==
 ln(delta sigma), ln(delta mass_rel)

-1.301030000, 2.465913784
-1.602060000, 0.996469841
-1.778151000, 0.150769753
-1.903090000, -0.438256746
-2.000000000, -0.889957886
-2.079181000, -1.256726346
-2.146128000, -1.565805603
-2.204120000, -1.833072065
-2.255272000, -2.068628585
-2.301030000, -2.279298063
-2.342423000, -2.469873810
-2.380211000, -2.643915168
-2.414973000, -2.804118561
-2.447158000, -2.952507017
-2.477121000, -3.090777544
-2.505150000, -3.220193134
-2.556302000, -3.456726473
-2.602060000, -3.668730247
-2.643453000, -3.860899774
-2.698970000, -4.119458882
-2.748188000, -4.349557401
-2.778151000, -4.490227300
-2.845098000, -4.806161357
-2.903090000, -5.082474905
-2.954242000, -5.328735696
-3.000000000, -5.551698711
-3.041393000, -5.756205973
-3.079181000, -5.945619974
-3.113943000, -6.122723388
-3.146128000, -6.289909521
-3.204120000, -6.600454693
-3.301030000, -7.159660729
-3.477121000, -8.509353378
-3.602060000, -12.015378770





==> anc/log_minimum_k.txt <==
 ln(sigma_0), k
-0.436529594, 0.927743486
-0.452771890, 0.860707976
-0.468931302, 0.798516219
-0.484998268, 0.740818221
-0.500956590, 0.687289279
-0.516796535, 0.637628152
-0.532502887, 0.591555364
-0.548063199, 0.548811636
-0.563462081, 0.509156421
-0.578684053, 0.472366553
-0.593715362, 0.438234992
-0.608539115, 0.406569660
-0.623138473, 0.377192354
-0.637496791, 0.349937749
-0.651597772, 0.324652467
-0.665421608, 0.301194212
-0.678952813, 0.279430968
-0.692172484, 0.259240261
-0.705062258, 0.240508463
-0.717606762, 0.223130160
-0.729784814, 0.207007553
-0.741583033, 0.192049909
-0.752982250, 0.178173052
-0.763974419, 0.165298888
-0.774540809, 0.153354967
-0.784671813, 0.142274072
-0.794357231, 0.131993843
-0.803594427, 0.122456428
-0.812372129, 0.113608154
-0.820695298, 0.105399225
-0.828560246, 0.097783444
-0.835971499, 0.090717953
-0.842939325, 0.084162990
-0.849464600, 0.078081666
-0.855569024, 0.072439757
-0.861258491, 0.067205513
-0.866553708, 0.062349477
-0.871471496, 0.057844321
-0.876034086, 0.053664692
-0.880255969, 0.049787068
-0.884163248, 0.046189628
-0.887773831, 0.042852127
-0.891110391, 0.039755782
-0.894193574, 0.036883167
-0.897045179, 0.034218118
-0.899677713, 0.031745636
-0.902111322, 0.029451807
-0.904359982, 0.027323722
-0.906445245, 0.025349406
-0.908371726, 0.023517746
-0.910158449, 0.021818436
-0.911814280, 0.020241911
-0.913351922, 0.018779301
-0.914773661, 0.017422375
-0.916096237, 0.016163495
-0.917322319, 0.014995577
-0.918458276, 0.013912049
-0.919517821, 0.012906813
-0.920496772, 0.011974211
-0.921405448, 0.011108997
-0.922250665, 0.010306299
-0.923035685, 0.009561602
-0.923763824, 0.008870714
-0.924438441, 0.008229747
-0.925066593, 0.007635094
-0.925648079, 0.007083409
-0.926186372, 0.006571586
-0.926684979, 0.006096747
-0.927151108, 0.005656217
-0.927577302, 0.005247518
-0.927974478, 0.004868351
-0.928342559, 0.004516581
-0.928681469, 0.004190229
-0.928994827, 0.003887457
-0.929282579, 0.003606563
-0.929552057, 0.003345965
-0.929795840, 0.003104198
-0.930017579, 0.002879899
-0.930224637, 0.002671808
-0.930409595, 0.002478752
-0.930579825, 0.002299646
-0.930735311, 0.002133482
-0.930872333, 0.001979324
-0.930998283, 0.001836305
-0.931113152, 0.001703620
-0.931213223, 0.001580522
-0.931305903, 0.001466319
-0.931391186, 0.001360368
-0.931469067, 0.001262073
-0.931543253, 0.001170880
-0.931610031, 0.001086276
-0.931676819, 0.001007785
-0.931739906, 0.000934966
-0.931803003, 0.000867409
-0.931866108, 0.000804733
-0.931929223, 0.000746586
-0.931996060, 0.000692640
-0.932059194, 0.000642592
-0.932122337, 0.000596161
-0.932189204, 0.000553084
-0.932252366, 0.000513120
-0.932311820, 0.000476044
-0.932371283, 0.000441647
-0.932430754, 0.000409735
-0.932486516, 0.000380129




==> anc/mass_log_deltax.txt <==
 m^2*10^2, ln(delta sigma)

40.114729000, -1.301030000
11.646382000, -1.602060000
6.791583000, -1.778151000
5.166270000, -1.903090000
4.429914000, -2.000000000
4.033959000, -2.079181000
3.796351000, -2.146128000
3.642483000, -2.204120000
3.537087000, -2.255272000
3.461711000, -2.301030000
3.405938000, -2.342423000
3.363503000, -2.380211000
3.330460000, -2.414973000
3.304234000, -2.447158000
3.283062000, -2.477121000
3.265730000, -2.505150000
3.239306000, -2.556302000
3.220389000, -2.602060000
3.206384000, -2.643453000
3.191324000, -2.698970000
3.180833000, -2.748188000
3.175512000, -2.778151000
3.165969000, -2.845098000
3.159768000, -2.903090000
3.155515000, -2.954242000
3.152471000, -3.000000000
3.150217000, -3.041393000
3.148503000, -3.079181000
3.147169000, -3.113943000
3.146109000, -3.146128000
3.144554000, -3.204120000
3.142725000, -3.301030000
3.140917000, -3.477121000
3.140284000, -3.602060000
3.140265000, -4.000000000





==> anc/nu_n_fond.txt <==
0.763472912, 3
0.763469377, 4
0.763452160, 5
0.763444698, 6
0.763424158, 7
0.763409929, 8
0.763386545, 9
0.763364863, 10
0.763339103, 11
0.763309232, 12
0.763281541, 13
0.763242699, 14
0.763213511, 15
0.763173385, 16
0.763134604, 17
0.763093651, 18
0.763044348, 19
0.763002950, 20
0.762951750, 21
0.762900740, 22
0.762849638, 23
0.762789493, 24
0.762735760, 25
0.762676181, 26
0.762609442, 27
0.762550754, 28
0.762483746, 29
0.762412478, 30
0.762346746, 31
0.762273203, 32
0.762196408, 33
0.762124477, 34
0.762045160, 35
0.761961850, 36
0.761884440, 37
0.761799995, 38
0.761709190, 39
0.761626910, 40
0.761537882, 41
0.761442393, 42
0.761351969, 43
0.761258817, 44
0.761159402, 45
0.761059533, 46
0.760962638, 47
0.760859631, 48
0.760750712, 49
0.760649044, 50
0.760542717, 51
0.760430565, 52
0.760317610, 53
0.760208183, 54
0.760092980, 55
0.759972142, 56
0.759855447, 57
0.759737335, 58
0.759613588, 59
0.759484312, 60
0.759362921, 61
0.759236341, 62
0.759104192, 63
0.758968956, 64
0.758839587, 65
0.758704589, 66
0.758564026, 67
0.758422454, 68
0.758284602, 69
0.758141094, 70
0.757991974, 71
0.757843285, 72
0.757696789, 73
0.757544563, 74
0.757386634, 75
0.757230107, 76
0.757074701, 77
0.756913453, 78
0.756746372, 79
0.756581338, 80
0.756416671, 81
0.756246015, 82
0.756069368, 83
0.755895206, 84
0.755720857, 85
0.755540345, 86
0.755353657, 87
0.755169794, 88
0.754985284, 89
0.754794417, 90
0.754597171, 91
0.754403073, 92
0.754207884, 93
0.754006127, 94
0.753797773, 95
0.753592948, 96
0.753386532, 97
0.753173326, 98
0.752953295, 99
0.752737287, 100
0.752519080, 101
0.752293853, 102
0.752061570, 103
0.751833959, 104
0.751603392, 105
0.751365574, 106
0.751120468, 107
0.750880870, 108
0.750637382, 109
0.750386414, 110
0.750127930, 111
0.749875995, 112
0.749619042, 113
0.749354389, 114
0.749082000, 115
0.748817409, 116
0.748546480, 117
0.748267640, 118
0.747980856, 119
0.747703325, 120
0.747417948, 121
0.747124464, 122
0.746824106, 123
0.746532121, 124
0.746231875, 125
0.745923346, 126
0.745609424, 127
0.745302371, 128
0.744986896, 129
0.744662985, 130
0.744335309, 131
0.744012873, 132
0.743681878, 133
0.743342319, 134
0.743000733, 135
0.742662672, 136
0.742315942, 137
0.741960547, 138
0.741604928, 139
0.741251079, 140
0.740888482, 141
0.740517149, 142
0.740147405, 143
0.739777692, 144
0.739399180, 145
0.739011894, 146
0.738627967, 147
0.738242399, 148
0.737848015, 149
0.737444849, 150
0.737046715, 151
0.736645390, 152
0.736235264, 153
0.735816379, 154
0.735404048, 155
0.734987151, 156
0.734561498, 157
0.734127143, 158
0.733700656, 159
0.733268456, 160
0.732827574, 161
0.732378074, 162
0.731937509, 163
0.731490350, 164
0.731034611, 165
0.730570365, 166
0.730115834, 167
0.729654127, 168
0.729183968, 169
0.728705435, 170
0.728237083, 171
0.727761299, 172
0.727256810, 173
0.726704154, 174
0.726102432, 175
0.725450847, 176
0.724748705, 177
0.723995421, 178
0.723190518, 179
0.722333636, 180
0.721424528, 181
0.720463061, 182
0.719449218, 183
0.718383092, 184
0.717264887, 185
0.716094910, 186
0.714873575, 187
0.713601389, 188
0.712278951, 189
0.710906950, 190
0.709486151, 191
0.708017395, 192
0.706501589, 193
0.704939704, 194
0.703332763, 195
0.701681839, 196
0.699988045, 197
0.698252534, 198
0.696476485, 199
0.694661106, 200



==> anc/nun3.txt <==
ln|rho_0-rho_0_c|   ln(m^2)

-19.411246457609	-24.98026151524
-19.327561617563	-24.966951168473
-19.243876778552	-24.952603201762
-19.160191939016	-24.937146967346
-19.076507098715	-24.920508787225
-18.992822262826	-24.90261167456
-18.909137422125	-24.883376143275
-18.825452581040    -24.862719800439
-18.741767744665	-24.840557587952
-18.658082902204	-24.816802922818
-18.574398064253	-24.791366838482
-18.490713223813	-24.764159731745
-18.407028385512	-24.735090982812
-18.323343544067	-24.704069986659
-18.239658705825	-24.671006358362
-18.155973867122	-24.635811202274
-18.072289028701	-24.598397654496
-17.988604188889	-24.558681275794
-17.904919348833	-24.516581376571
-17.821234508777	-24.472021722141
-17.737549669323	-24.424931329528
-17.653864831036	-24.375244995386
-17.570179990942	-24.322904734908
-17.486495152106	-24.267859676851
-17.402810312269	-24.210067330027
-17.319125472782	-24.149494169044
-17.235440633540    -24.086115446618
-17.151755793967	-24.019916420842
-17.068070954001	-23.950891750913
-16.984386115004	-23.879046350735
-16.900701275908	-23.804394703083
-16.817016436339	-23.726961051097
-16.733331596802	-23.646779204651
-16.649646757436	-23.563891897908
-16.565961918038	-23.478350257646
-16.482277078928	-23.390213684909
-16.398592239224	-23.299548492477
-16.314907399992	-23.20642783221
-16.231222560482	-23.110930510178
-16.147537721110    -23.013140465542
-16.063852881675	-22.913145863328
-15.980168042255	-22.811038298565
-15.896483202893	-22.706912132507
-15.812798363539	-22.600863673935
-15.729113524215	-22.492990390433
-15.645428684701	-22.383390524924
-15.561743845271	-22.272162164661
-15.478059005936	-22.159402841374
-15.394374166439	-22.045208968458
-15.310689327042	-21.929675247911
-15.227004487720	-21.812894720005
-15.143319648342	-21.694957456039
-15.059634808968	-21.575951148707
-14.975949969521	-21.455960344062
-14.892265130109	-21.335066225353
-14.808580290719	-21.213346436869
-14.724895451336	-21.090874939542
-14.641210611921	-20.967721784002
-14.557525772544	-20.843953162757
-14.473840933154	-20.719631102953
-14.390156093727	-20.594813639241
-14.306471254364	-20.469554840854
-14.222786414919	-20.343904647261
-14.139101575549	-20.217909184659
-14.055416736171	-20.091610782005
-13.971731896743	-19.96504807288
-13.888047057369	-19.838256242134
-13.804362217938	-19.711267183003
-13.720677378552	-19.584109694326
-13.636992539156	-19.456809717845
-13.553307699764	-19.329390516066
-13.469622860371	-19.201872939206
-13.385938020963	-19.074275625764
-13.302253181568	-18.946615181138
-13.218568342177	-18.81890641031
-13.134883502761	-18.691162497905
-13.051198663368	-18.563395148446
-12.967513823966	-18.435614809398
-12.883828984578	-18.307830716453
-12.800144145173	-18.180051097979
-12.716459305777	-18.052283289926
-12.632774466385	-17.924533784189
-12.549089626983	-17.796808391047
-12.465404787588	-17.669112261471
-12.381719948189	-17.541450013585
-12.298035108791	-17.413825776852
-12.214350269395	-17.286243248123
-12.130665430000	-17.158705753377
-12.046980590597	-17.031216312277
-11.963295751200	-16.903777644309
-11.879610911803	-16.77639224793
-11.795926072403	-16.649062424888
-11.712241233006	-16.521790289689
-11.628556393610	-16.394577827492
-11.544871554211	-16.267426907463
-11.461186714813	-16.140339304008
-11.377501875414	-16.013316729025
-11.293817036016	-15.886360834428
-11.210132196620    -15.759473240706
-11.126447357221	-15.632655553301
-11.042762517824	-15.505909376659
-10.959077678426	-15.379236311327
-10.875392839029	-15.252637990339
-10.791707999631	-15.126116069105
-10.708023160233	-14.999672249738
-10.624338320835	-14.873308276244
-10.540653481437	-14.747025953954
-10.456968642039	-14.620827149033
-10.373283802641	-14.494713798579
-10.289598963244	-14.368687915798
-10.205914123846	-14.242751594051
-10.122229284448	-14.116907012613
-10.03854444505	-13.991156441528
-9.954859605652	-13.865502243921
-9.871174766254	-13.739946882121
-9.787489926857	-13.614492917703
-9.703805087459	-13.489143015953
-9.620120248061	-13.363899949224
-9.536435408663	-13.238766596931
-9.452750569265	-13.113745948433
-9.369065729867	-12.988841105642
-9.285380890470	-12.864055282459
-9.201696051072	-12.739391807083
-9.118011211674	-12.614854121716
-9.034326372276	-12.49044578425
-8.950641532878	-12.366170467285
-8.866956693480	-12.242031958727
-8.783271854083	-12.118034160959
-8.699587014685	-11.994181090655
-8.615902175287	-11.870476877475
-8.532217335889	-11.746925763082
-8.448532496491	-11.623532099442
-8.364847657093	-11.500300347244
-8.281162817695	-11.377235073591
-8.197477978298	-11.254340949735
-8.113793138900	-11.131622748321
-8.030108299502	-11.009085340331
-7.946423460104	-10.886733691767
-7.862738620706	-10.764572859999
-7.779053781308	-10.642607989689
-7.695368941911	-10.520844308555
-7.611684102513	-10.399287122664
-7.527999263115	-10.277941811445
-7.444314423717	-10.156813822389
-7.360629584319	-10.035908665388
-7.276944744921	-9.915231906768
-7.193259905524	-9.794789163003
-7.109575066126	-9.674586094105
-7.025890226728	-9.554628396715
-6.942205387330	-9.434921796899
-6.858520547932	-9.315472042656
-6.774835708534	-9.196284896168
-6.691150869136	-9.077366125772
-6.607466029739	-8.95872149772
-6.523781190341	-8.840356767709
-6.440096350943	-8.722277672222
-6.356411511545	-8.60448991969
-6.272726672147	-8.486999181505
-6.189041832749	-8.369811082908
-6.105356993352	-8.252931193811
-6.021672153954	-8.136365019538
-5.937987314556	-8.020117991538
-5.854302475158	-7.9041954581
-5.770617635760	-7.788602675148
-5.686932796362	-7.673344797064
-5.603247956964	-7.558426867662
-5.519563117567	-7.443853811324
-5.435878278169	-7.329630424311
-5.352193438771	-7.215761366348
-5.268508599373	-7.102251152472
-5.184823759975	-6.98910414522
-5.101138920577	-6.876324547197
-5.017454081180	-6.763916394057
-4.933769241782	-6.651883547953
-4.850084402384	-6.540229691508
-4.766399562986	-6.428958322334
-4.682714723588	-6.318072748173
-4.599029884190	-6.20757608268
-4.515345044792	-6.09747124191
-4.431660205395	-5.98776094156
-4.347975365997	-5.878447694988
-4.264290526599	-5.769533812082
-4.180605687201	-5.661021399003
-4.096920847803	-5.552912358852
-4.013236008405	-5.445208393297
-3.929551169008	-5.337911005196
-3.845866329610	-5.23102150226
-3.762181490212	-5.124541001766
-3.678496650814	-5.018470436361
-3.594811811416	-4.912810560962
-3.511126972018	-4.807561960774
-3.427442132620	-4.702725060405
-3.343757293223	-4.598300134092
-3.260072453825	-4.494287316991
-3.176387614427	-4.390686617515
-3.092702775029	-4.287497930658
-3.009017935631	-4.184721052283
-2.925333096233	-4.082355694361
-2.841648256836	-3.980401501281
-2.757963417438	-3.878858067857
-2.674278578040	-3.777724962434



==> anc/scaling.txt <==
rho_0<rho_0_crit

t, rho_0_tilde
0.068347000, 0.022500000
0.068244000, 0.045000000
0.068140500, 0.067500000
0.068036000, 0.090000000
0.067931000, 0.112500000
0.067825500, 0.135000000
0.067719000, 0.157500000
0.067612000, 0.180000000
0.067504500, 0.202500000
0.067396500, 0.225000000
0.067287500, 0.247500000
0.067178500, 0.270000000
0.067068500, 0.292500000
0.066958500, 0.315000000
0.066847500, 0.337500000
0.066736000, 0.360000000
0.066624500, 0.382500000
0.066512000, 0.405000000
0.066399500, 0.427500000
0.066286500, 0.450000000
0.066173000, 0.472500000
0.066058500, 0.495000000
0.065944500, 0.517500000
0.065829500, 0.540000000
0.065714000, 0.562500000
0.065598000, 0.585000000
0.065482000, 0.607500000
0.065365500, 0.630000000
0.065248000, 0.652500000
0.065130500, 0.675000000
0.065012500, 0.697500000
0.064894000, 0.720000000
0.064775000, 0.742500000
0.064655500, 0.765000000
0.064535500, 0.787500000
0.064415000, 0.810000000
0.064294000, 0.832500000
0.064172500, 0.855000000
0.064050500, 0.877500000
0.063927500, 0.900000000
0.063804500, 0.922500000
0.063680500, 0.945000000
0.063556000, 0.967500000
0.063430500, 0.990000000
0.063304500, 1.012500000
0.063178000, 1.035000000
0.063050500, 1.057500000
0.062922000, 1.080000000
0.062793000, 1.102500000
0.062663000, 1.125000000
0.062532000, 1.147500000
0.062400000, 1.170000000
0.062267500, 1.192500000
0.062133500, 1.215000000
0.061998500, 1.237500000
0.061863000, 1.260000000
0.061725500, 1.282500000
0.061587500, 1.305000000
0.061448000, 1.327500000
0.061307000, 1.350000000
0.061164500, 1.372500000
0.061021000, 1.395000000
0.060876000, 1.417500000
0.060729500, 1.440000000
0.060581000, 1.462500000
0.060431000, 1.485000000
0.060279500, 1.507500000
0.060126000, 1.530000000
0.059971000, 1.552500000
0.059814000, 1.575000000
0.059654500, 1.597500000
0.059493500, 1.620000000
0.059330000, 1.642500000
0.059164000, 1.665000000
0.058996000, 1.687500000
0.058825500, 1.710000000
0.058652500, 1.732500000
0.058476500, 1.755000000
0.058298500, 1.777500000
0.058117000, 1.800000000
0.057933000, 1.822500000
0.057745500, 1.845000000
0.057555000, 1.867500000
0.057361500, 1.890000000
0.057164500, 1.912500000
0.056964000, 1.935000000
0.056759500, 1.957500000
0.056551500, 1.980000000
0.056340000, 2.002500000
0.056124000, 2.025000000
0.055903500, 2.047500000
0.055679000, 2.070000000
0.055450000, 2.092500000
0.055216500, 2.115000000
0.054978000, 2.137500000
0.054734500, 2.160000000
0.054486000, 2.182500000
0.054231500, 2.205000000
0.053972000, 2.227500000
0.053707000, 2.250000000
0.053435500, 2.272500000
0.053158000, 2.295000000
0.052874500, 2.317500000
0.052584000, 2.340000000
0.052287000, 2.362500000
0.051983000, 2.385000000
0.051671500, 2.407500000
0.051353000, 2.430000000
0.051026000, 2.452500000
0.050691500, 2.475000000
0.050348500, 2.497500000
0.049997000, 2.520000000
0.049636500, 2.542500000
0.049266500, 2.565000000
0.048887500, 2.587500000
0.048498500, 2.610000000
0.048099500, 2.632500000
0.047690000, 2.655000000
0.047269500, 2.677500000
0.046837500, 2.700000000
0.046394000, 2.722500000
0.045939000, 2.745000000
0.045471000, 2.767500000
0.044990500, 2.790000000
0.044496500, 2.812500000
0.043989000, 2.835000000
0.043467500, 2.857500000
0.042931000, 2.880000000
0.042379500, 2.902500000
0.041812000, 2.925000000
0.041228500, 2.947500000
0.040628000, 2.970000000
0.040010000, 2.992500000
0.039374000, 3.015000000
0.038720000, 3.037500000
0.038046000, 3.060000000
0.037352500, 3.082500000
0.036638000, 3.105000000
0.035902000, 3.127500000
0.035144500, 3.150000000
0.034363500, 3.172500000
0.033559000, 3.195000000
0.032729500, 3.217500000
0.031874500, 3.240000000
0.030993500, 3.262500000
0.030085000, 3.285000000
0.029147500, 3.307500000
0.028181000, 3.330000000
0.027184000, 3.352500000
0.026154500, 3.375000000
0.025092500, 3.397500000
0.023996500, 3.420000000
0.022864500, 3.442500000
0.021695500, 3.465000000
0.020488000, 3.487500000
0.019240500, 3.510000000
0.017951500, 3.532500000
0.016618500, 3.555000000
0.015240000, 3.577500000
0.013814000, 3.600000000
0.012338000, 3.622500000
0.010809500, 3.645000000
0.009225500, 3.667500000
0.007582000, 3.690000000
0.005873000, 3.712500000
0.004093500, 3.735000000
0.002221000, 3.757500000
0.000000000, 3.780000000


0.068696000, 0.030000000
0.068571500, 0.060000000
0.068446500, 0.090000000
0.068321000, 0.120000000
0.068194500, 0.150000000
0.068067000, 0.180000000
0.067939500, 0.210000000
0.067811500, 0.240000000
0.067683500, 0.270000000
0.067554500, 0.300000000
0.067425500, 0.330000000
0.067296500, 0.360000000
0.067167000, 0.390000000
0.067038000, 0.420000000
0.066908500, 0.450000000
0.066779000, 0.480000000
0.066649500, 0.510000000
0.066520000, 0.540000000
0.066391000, 0.570000000
0.066262000, 0.600000000
0.066133000, 0.630000000
0.066004500, 0.660000000
0.065876000, 0.690000000
0.065747500, 0.720000000
0.065619500, 0.750000000
0.065492000, 0.780000000
0.065364500, 0.810000000
0.065237500, 0.840000000
0.065111000, 0.870000000
0.064984500, 0.900000000
0.064858500, 0.930000000
0.064732500, 0.960000000
0.064607000, 0.990000000
0.064482000, 1.020000000
0.064357500, 1.050000000
0.064233000, 1.080000000
0.064108500, 1.110000000
0.063985000, 1.140000000
0.063861500, 1.170000000
0.063738000, 1.200000000
0.063615000, 1.230000000
0.063492000, 1.260000000
0.063369500, 1.290000000
0.063247000, 1.320000000
0.063124500, 1.350000000
0.063002500, 1.380000000
0.062880000, 1.410000000
0.062758000, 1.440000000
0.062636000, 1.470000000
0.062514000, 1.500000000
0.062392000, 1.530000000
0.062269500, 1.560000000
0.062147000, 1.590000000
0.062024500, 1.620000000
0.061901500, 1.650000000
0.061778000, 1.680000000
0.061654500, 1.710000000
0.061530000, 1.740000000
0.061405500, 1.770000000
0.061280500, 1.800000000
0.061154500, 1.830000000
0.061028000, 1.860000000
0.060900500, 1.890000000
0.060772000, 1.920000000
0.060643000, 1.950000000
0.060512500, 1.980000000
0.060381000, 2.010000000
0.060248000, 2.040000000
0.060114000, 2.070000000
0.059978500, 2.100000000
0.059841500, 2.130000000
0.059702500, 2.160000000
0.059562000, 2.190000000
0.059419500, 2.220000000
0.059274500, 2.250000000
0.059128000, 2.280000000
0.058979000, 2.310000000
0.058827500, 2.340000000
0.058673000, 2.370000000
0.058516000, 2.400000000
0.058356500, 2.430000000
0.058193500, 2.460000000
0.058027000, 2.490000000
0.057857500, 2.520000000
0.057684000, 2.550000000
0.057506500, 2.580000000
0.057325500, 2.610000000
0.057140000, 2.640000000
0.056950000, 2.670000000
0.056755000, 2.700000000
0.056555500, 2.730000000
0.056350500, 2.760000000
0.056140000, 2.790000000
0.055924000, 2.820000000
0.055702000, 2.850000000
0.055473500, 2.880000000
0.055238500, 2.910000000
0.054996500, 2.940000000
0.054747000, 2.970000000
0.054490000, 3.000000000
0.054225500, 3.030000000
0.053952000, 3.060000000
0.053670000, 3.090000000
0.053379000, 3.120000000
0.053078500, 3.150000000
0.052767500, 3.180000000
0.052446500, 3.210000000
0.052114000, 3.240000000
0.051770500, 3.270000000
0.051415000, 3.300000000
0.051046500, 3.330000000
0.050665500, 3.360000000
0.050270500, 3.390000000
0.049861000, 3.420000000
0.049436500, 3.450000000
0.048996500, 3.480000000
0.048540000, 3.510000000
0.048066500, 3.540000000
0.047575000, 3.570000000
0.047065000, 3.600000000
0.046535000, 3.630000000
0.045985000, 3.660000000
0.045413000, 3.690000000
0.044819000, 3.720000000
0.044201500, 3.750000000
0.043559000, 3.780000000
0.042891500, 3.810000000
0.042197000, 3.840000000
0.041474000, 3.870000000
0.040722000, 3.900000000
0.039939000, 3.930000000
0.039123500, 3.960000000
0.038274500, 3.990000000
0.037390000, 4.020000000
0.036468000, 4.050000000
0.035507500, 4.080000000
0.034506000, 4.110000000
0.033461500, 4.140000000
0.032372000, 4.170000000
0.031235000, 4.200000000
0.030048500, 4.230000000
0.028810000, 4.260000000
0.027516000, 4.290000000
0.026164000, 4.320000000
0.024751000, 4.350000000
0.023273500, 4.380000000
0.021727500, 4.410000000
0.020109000, 4.440000000
0.018414500, 4.470000000
0.016638000, 4.500000000
0.014773000, 4.530000000
0.012814000, 4.560000000
0.010756500, 4.590000000
0.008580500, 4.620000000
0.006286500, 4.650000000
0.003780000, 4.680000000
0.000863500, 4.710000000
0.000000000, 4.740000000


0.068811000, 0.030000000
0.068691000, 0.060000000
0.068570000, 0.090000000
0.068448500, 0.120000000
0.068326500, 0.150000000
0.068204000, 0.180000000
0.068081500, 0.210000000
0.067958000, 0.240000000
0.067835000, 0.270000000
0.067711500, 0.300000000
0.067588000, 0.330000000
0.067465000, 0.360000000
0.067341500, 0.390000000
0.067218500, 0.420000000
0.067095000, 0.450000000
0.066972500, 0.480000000
0.066850000, 0.510000000
0.066728000, 0.540000000
0.066606000, 0.570000000
0.066484500, 0.600000000
0.066363500, 0.630000000
0.066243500, 0.660000000
0.066123500, 0.690000000
0.066004000, 0.720000000
0.065885500, 0.750000000
0.065767500, 0.780000000
0.065650000, 0.810000000
0.065533500, 0.840000000
0.065417500, 0.870000000
0.065302000, 0.900000000
0.065187500, 0.930000000
0.065073500, 0.960000000
0.064960500, 0.990000000
0.064848500, 1.020000000
0.064737000, 1.050000000
0.064626500, 1.080000000
0.064517000, 1.110000000
0.064408000, 1.140000000
0.064300000, 1.170000000
0.064193000, 1.200000000
0.064086500, 1.230000000
0.063981500, 1.260000000
0.063877000, 1.290000000
0.063773000, 1.320000000
0.063670500, 1.350000000
0.063568500, 1.380000000
0.063467500, 1.410000000
0.063367000, 1.440000000
0.063268000, 1.470000000
0.063169500, 1.500000000
0.063071500, 1.530000000
0.062975000, 1.560000000
0.062879000, 1.590000000
0.062783500, 1.620000000
0.062689500, 1.650000000
0.062595500, 1.680000000
0.062503000, 1.710000000
0.062411000, 1.740000000
0.062319500, 1.770000000
0.062229000, 1.800000000
0.062139000, 1.830000000
0.062049500, 1.860000000
0.061961000, 1.890000000
0.061873000, 1.920000000
0.061786000, 1.950000000
0.061699000, 1.980000000
0.061613000, 2.010000000
0.061527000, 2.040000000
0.061442000, 2.070000000
0.061357500, 2.100000000
0.061273000, 2.130000000
0.061189000, 2.160000000
0.061105500, 2.190000000
0.061022500, 2.220000000
0.060939500, 2.250000000
0.060857000, 2.280000000
0.060774500, 2.310000000
0.060692500, 2.340000000
0.060610500, 2.370000000
0.060528500, 2.400000000
0.060446500, 2.430000000
0.060364500, 2.460000000
0.060282500, 2.490000000
0.060200500, 2.520000000
0.060118500, 2.550000000
0.060036000, 2.580000000
0.059953000, 2.610000000
0.059870000, 2.640000000
0.059787000, 2.670000000
0.059703000, 2.700000000
0.059618500, 2.730000000
0.059533500, 2.760000000
0.059448000, 2.790000000
0.059362000, 2.820000000
0.059274500, 2.850000000
0.059186500, 2.880000000
0.059098000, 2.910000000
0.059008000, 2.940000000
0.058917000, 2.970000000
0.058824500, 3.000000000
0.058731000, 3.030000000
0.058636000, 3.060000000
0.058539500, 3.090000000
0.058441500, 3.120000000
0.058341500, 3.150000000
0.058240000, 3.180000000
0.058136500, 3.210000000
0.058030500, 3.240000000
0.057923000, 3.270000000
0.057812500, 3.300000000
0.057700000, 3.330000000
0.057585000, 3.360000000
0.057467000, 3.390000000
0.057346500, 3.420000000
0.057222500, 3.450000000
0.057095500, 3.480000000
0.056965000, 3.510000000
0.056831000, 3.540000000
0.056693500, 3.570000000
0.056552000, 3.600000000
0.056406000, 3.630000000
0.056256000, 3.660000000
0.056101500, 3.690000000
0.055942000, 3.720000000
0.055777500, 3.750000000
0.055608000, 3.780000000
0.055433000, 3.810000000
0.055252000, 3.840000000
0.055065000, 3.870000000
0.054872000, 3.900000000
0.054672000, 3.930000000
0.054465000, 3.960000000
0.054251000, 3.990000000
0.054029500, 4.020000000
0.053800000, 4.050000000
0.053562000, 4.080000000
0.053315500, 4.110000000
0.053059500, 4.140000000
0.052794500, 4.170000000
0.052519500, 4.200000000
0.052233500, 4.230000000
0.051937500, 4.260000000
0.051629500, 4.290000000
0.051309500, 4.320000000
0.050977500, 4.350000000
0.050632000, 4.380000000
0.050273500, 4.410000000
0.049900500, 4.440000000
0.049512500, 4.470000000
0.049108500, 4.500000000
0.048689000, 4.530000000
0.048252000, 4.560000000
0.047797000, 4.590000000
0.047323500, 4.620000000
0.046830500, 4.650000000
0.046317000, 4.680000000
0.045782500, 4.710000000
0.045225000, 4.740000000
0.044644000, 4.770000000
0.044038500, 4.800000000
0.043407500, 4.830000000
0.042749500, 4.860000000
0.042063000, 4.890000000
0.041347500, 4.920000000
0.040600000, 4.950000000
0.039820500, 4.980000000
0.039006000, 5.010000000
0.038155500, 5.040000000
0.037267000, 5.070000000
0.036339000, 5.100000000
0.035370000, 5.130000000
0.034357500, 5.160000000
0.033298000, 5.190000000
0.032188500, 5.220000000
0.031026500, 5.250000000
0.029812000, 5.280000000
0.028537500, 5.310000000
0.027204000, 5.340000000
0.025807500, 5.370000000
0.024345500, 5.400000000
0.022815000, 5.430000000
0.021192500, 5.460000000
0.019477500, 5.490000000
0.017679000, 5.520000000
0.015820500, 5.550000000
0.013831000, 5.580000000
0.011674500, 5.610000000
0.009340500, 5.640000000
0.006920000, 5.670000000
0.004134500, 5.700000000
0.000000000, 5.730000000


0.068781500, 0.042500000
0.068611500, 0.085000000
0.068440500, 0.127500000
0.068268500, 0.170000000
0.068096000, 0.212500000
0.067922500, 0.255000000
0.067749500, 0.297500000
0.067576000, 0.340000000
0.067403000, 0.382500000
0.067230000, 0.425000000
0.067057500, 0.467500000
0.066885500, 0.510000000
0.066715000, 0.552500000
0.066544500, 0.595000000
0.066375500, 0.637500000
0.066208000, 0.680000000
0.066041500, 0.722500000
0.065876000, 0.765000000
0.065712500, 0.807500000
0.065550000, 0.850000000
0.065389500, 0.892500000
0.065230500, 0.935000000
0.065073500, 0.977500000
0.064918000, 1.020000000
0.064764500, 1.062500000
0.064613000, 1.105000000
0.064463000, 1.147500000
0.064315500, 1.190000000
0.064170000, 1.232500000
0.064026500, 1.275000000
0.063884500, 1.317500000
0.063745500, 1.360000000
0.063608000, 1.402500000
0.063472500, 1.445000000
0.063339500, 1.487500000
0.063208500, 1.530000000
0.063079500, 1.572500000
0.062953000, 1.615000000
0.062828500, 1.657500000
0.062705500, 1.700000000
0.062585500, 1.742500000
0.062467000, 1.785000000
0.062350500, 1.827500000
0.062236500, 1.870000000
0.062124000, 1.912500000
0.062013500, 1.955000000
0.061905500, 1.997500000
0.061799000, 2.040000000
0.061694500, 2.082500000
0.061592000, 2.125000000
0.061491000, 2.167500000
0.061392000, 2.210000000
0.061295000, 2.252500000
0.061199500, 2.295000000
0.061106000, 2.337500000
0.061013500, 2.380000000
0.060923000, 2.422500000
0.060834000, 2.465000000
0.060746500, 2.507500000
0.060660500, 2.550000000
0.060576000, 2.592500000
0.060492500, 2.635000000
0.060410500, 2.677500000
0.060329500, 2.720000000
0.060250000, 2.762500000
0.060171500, 2.805000000
0.060094000, 2.847500000
0.060017500, 2.890000000
0.059941500, 2.932500000
0.059867000, 2.975000000
0.059793000, 3.017500000
0.059719500, 3.060000000
0.059647000, 3.102500000
0.059574500, 3.145000000
0.059503000, 3.187500000
0.059431500, 3.230000000
0.059360500, 3.272500000
0.059289500, 3.315000000
0.059218500, 3.357500000
0.059148000, 3.400000000
0.059077000, 3.442500000
0.059006000, 3.485000000
0.058934500, 3.527500000
0.058862500, 3.570000000
0.058790000, 3.612500000
0.058717000, 3.655000000
0.058643000, 3.697500000
0.058568000, 3.740000000
0.058492000, 3.782500000
0.058414500, 3.825000000
0.058336000, 3.867500000
0.058255500, 3.910000000
0.058173500, 3.952500000
0.058089500, 3.995000000
0.058003500, 4.037500000
0.057915000, 4.080000000
0.057824000, 4.122500000
0.057730500, 4.165000000
0.057634000, 4.207500000
0.057534000, 4.250000000
0.057430500, 4.292500000
0.057323500, 4.335000000
0.057212000, 4.377500000
0.057096500, 4.420000000
0.056976500, 4.462500000
0.056851000, 4.505000000
0.056720500, 4.547500000
0.056584000, 4.590000000
0.056441500, 4.632500000
0.056292500, 4.675000000
0.056136500, 4.717500000
0.055973000, 4.760000000
0.055802000, 4.802500000
0.055622000, 4.845000000
0.055433000, 4.887500000
0.055234500, 4.930000000
0.055025500, 4.972500000
0.054806000, 5.015000000
0.054574500, 5.057500000
0.054331000, 5.100000000
0.054074500, 5.142500000
0.053803500, 5.185000000
0.053518000, 5.227500000
0.053216500, 5.270000000
0.052898500, 5.312500000
0.052562500, 5.355000000
0.052207500, 5.397500000
0.051832500, 5.440000000
0.051435500, 5.482500000
0.051016500, 5.525000000
0.050572500, 5.567500000
0.050103500, 5.610000000
0.049606500, 5.652500000
0.049080500, 5.695000000
0.048523000, 5.737500000
0.047933000, 5.780000000
0.047308000, 5.822500000
0.046645000, 5.865000000
0.045942500, 5.907500000
0.045197500, 5.950000000
0.044407500, 5.992500000
0.043568500, 6.035000000
0.042678500, 6.077500000
0.041733500, 6.120000000
0.040730000, 6.162500000
0.039664000, 6.205000000
0.038530500, 6.247500000
0.037325500, 6.290000000
0.036044000, 6.332500000
0.034680000, 6.375000000
0.033228000, 6.417500000
0.031680500, 6.460000000
0.030030500, 6.502500000
0.028272500, 6.545000000
0.026395000, 6.587500000
0.024386500, 6.630000000
0.022239000, 6.672500000
0.019940500, 6.715000000
0.017482500, 6.757500000
0.014819500, 6.800000000
0.011963500, 6.842500000
0.008850000, 6.885000000
0.005355000, 6.927500000
0.000000000, 6.970000000


0.068710000, 0.062500000
0.068459000, 0.125000000
0.068206500, 0.187500000
0.067953000, 0.250000000
0.067699000, 0.312500000
0.067445000, 0.375000000
0.067191500, 0.437500000
0.066939500, 0.500000000
0.066689000, 0.562500000
0.066440500, 0.625000000
0.066195000, 0.687500000
0.065952000, 0.750000000
0.065712500, 0.812500000
0.065476000, 0.875000000
0.065243500, 0.937500000
0.065015000, 1.000000000
0.064790500, 1.062500000
0.064570000, 1.125000000
0.064354000, 1.187500000
0.064143000, 1.250000000
0.063936000, 1.312500000
0.063734500, 1.375000000
0.063537000, 1.437500000
0.063344500, 1.500000000
0.063157000, 1.562500000
0.062974500, 1.625000000
0.062797000, 1.687500000
0.062624000, 1.750000000
0.062456000, 1.812500000
0.062292500, 1.875000000
0.062134000, 1.937500000
0.061980500, 2.000000000
0.061831500, 2.062500000
0.061687000, 2.125000000
0.061547500, 2.187500000
0.061412000, 2.250000000
0.061281000, 2.312500000
0.061154500, 2.375000000
0.061032500, 2.437500000
0.060914500, 2.500000000
0.060800500, 2.562500000
0.060691000, 2.625000000
0.060585000, 2.687500000
0.060483000, 2.750000000
0.060384500, 2.812500000
0.060290000, 2.875000000
0.060199000, 2.937500000
0.060111500, 3.000000000
0.060027500, 3.062500000
0.059947000, 3.125000000
0.059869500, 3.187500000
0.059795500, 3.250000000
0.059724500, 3.312500000
0.059656000, 3.375000000
0.059591000, 3.437500000
0.059529000, 3.500000000
0.059469500, 3.562500000
0.059413000, 3.625000000
0.059359000, 3.687500000
0.059307500, 3.750000000
0.059258500, 3.812500000
0.059212500, 3.875000000
0.059168500, 3.937500000
0.059127000, 4.000000000
0.059088000, 4.062500000
0.059051000, 4.125000000
0.059016500, 4.187500000
0.058984000, 4.250000000
0.058953500, 4.312500000
0.058925500, 4.375000000
0.058899000, 4.437500000
0.058875000, 4.500000000
0.058853000, 4.562500000
0.058833000, 4.625000000
0.058815000, 4.687500000
0.058799000, 4.750000000
0.058785000, 4.812500000
0.058773000, 4.875000000
0.058762500, 4.937500000
0.058754500, 5.000000000
0.058748000, 5.062500000
0.058743500, 5.125000000
0.058740500, 5.187500000
0.058740000, 5.250000000
0.058741000, 5.312500000
0.058744500, 5.375000000
0.058749500, 5.437500000
0.058756500, 5.500000000
0.058765000, 5.562500000
0.058776000, 5.625000000
0.058789000, 5.687500000
0.058803500, 5.750000000
0.058820500, 5.812500000
0.058839000, 5.875000000
0.058860000, 5.937500000
0.058883000, 6.000000000
0.058908000, 6.062500000
0.058934500, 6.125000000
0.058964000, 6.187500000
0.058995000, 6.250000000
0.059028500, 6.312500000
0.059063500, 6.375000000
0.059101000, 6.437500000
0.059140000, 6.500000000
0.059182000, 6.562500000
0.059225500, 6.625000000
0.059270500, 6.687500000
0.059318000, 6.750000000
0.059367000, 6.812500000
0.059418000, 6.875000000
0.059470500, 6.937500000
0.059525500, 7.000000000
0.059581500, 7.062500000
0.059637000, 7.125000000
0.059692500, 7.187500000
0.059750500, 7.250000000
0.059812000, 7.312500000
0.059873000, 7.375000000
0.059932000, 7.437500000
0.059987500, 7.500000000
0.060045000, 7.562500000
0.060102500, 7.625000000
0.060150000, 7.687500000
0.060192500, 7.750000000
0.060235500, 7.812500000
0.060273500, 7.875000000
0.060325500, 7.937500000
0.060381500, 8.000000000
0.060411500, 8.062500000
0.060411000, 8.125000000
0.060380000, 8.187500000
0.060320000, 8.250000000
0.060234500, 8.312500000
0.060156000, 8.375000000
0.060127000, 8.437500000
0.060086000, 8.500000000
0.060002000, 8.562500000
0.059852500, 8.625000000
0.059622500, 8.687500000
0.059298000, 8.750000000
0.058868000, 8.812500000
0.058323000, 8.875000000
0.057715500, 8.937500000
0.057066000, 9.000000000
0.056357500, 9.062500000
0.055575500, 9.125000000
0.054696500, 9.187500000
0.053682500, 9.250000000
0.052480000, 9.312500000
0.050951500, 9.375000000
0.048948500, 9.437500000
0.046331000, 9.500000000
0.042899000, 9.562500000
0.038372000, 9.625000000
0.032469000, 9.687500000
0.025575000, 9.750000000
0.019799000, 9.812500000
0.000000000, 9.875000000


rho_0>rho_0_crit

t, rho_0_tilde
0.069089500, 0.027500000
0.068988000, 0.055000000
0.068886000, 0.082500000
0.068784000, 0.110000000
0.068681500, 0.137500000
0.068579500, 0.165000000
0.068477000, 0.192500000
0.068375000, 0.220000000
0.068273000, 0.247500000
0.068171000, 0.275000000
0.068069500, 0.302500000
0.067968000, 0.330000000
0.067867500, 0.357500000
0.067767000, 0.385000000
0.067667000, 0.412500000
0.067568000, 0.440000000
0.067469000, 0.467500000
0.067371500, 0.495000000
0.067274000, 0.522500000
0.067178000, 0.550000000
0.067082500, 0.577500000
0.066988000, 0.605000000
0.066894000, 0.632500000
0.066801500, 0.660000000
0.066710000, 0.687500000
0.066619500, 0.715000000
0.066530500, 0.742500000
0.066442500, 0.770000000
0.066355500, 0.797500000
0.066270000, 0.825000000
0.066185500, 0.852500000
0.066103000, 0.880000000
0.066021500, 0.907500000
0.065941500, 0.935000000
0.065863000, 0.962500000
0.065786500, 0.990000000
0.065711000, 1.017500000
0.065637500, 1.045000000
0.065565500, 1.072500000
0.065495500, 1.100000000
0.065427000, 1.127500000
0.065360500, 1.155000000
0.065295500, 1.182500000
0.065233000, 1.210000000
0.065172000, 1.237500000
0.065113000, 1.265000000
0.065056500, 1.292500000
0.065002000, 1.320000000
0.064949000, 1.347500000
0.064899000, 1.375000000
0.064851000, 1.402500000
0.064805000, 1.430000000
0.064761500, 1.457500000
0.064720500, 1.485000000
0.064682000, 1.512500000
0.064646000, 1.540000000
0.064612500, 1.567500000
0.064581500, 1.595000000
0.064553500, 1.622500000
0.064528000, 1.650000000
0.064505500, 1.677500000
0.064486000, 1.705000000
0.064469500, 1.732500000
0.064455500, 1.760000000
0.064445000, 1.787500000
0.064437500, 1.815000000
0.064433500, 1.842500000
0.064433000, 1.870000000
0.064435500, 1.897500000
0.064441500, 1.925000000
0.064451500, 1.952500000
0.064465000, 1.980000000
0.064482000, 2.007500000
0.064503500, 2.035000000
0.064528500, 2.062500000
0.064557500, 2.090000000
0.064591000, 2.117500000
0.064629000, 2.145000000
0.064671000, 2.172500000
0.064717500, 2.200000000
0.064769000, 2.227500000
0.064825500, 2.255000000
0.064886500, 2.282500000
0.064952500, 2.310000000
0.065024000, 2.337500000
0.065101000, 2.365000000
0.065183500, 2.392500000
0.065271500, 2.420000000
0.065365500, 2.447500000
0.065465500, 2.475000000
0.065571500, 2.502500000
0.065684000, 2.530000000
0.065803000, 2.557500000
0.065929000, 2.585000000
0.066062000, 2.612500000
0.066202500, 2.640000000
0.066350000, 2.667500000
0.066505000, 2.695000000
0.066668500, 2.722500000
0.066839500, 2.750000000
0.067019500, 2.777500000
0.067207500, 2.805000000
0.067405000, 2.832500000
0.067611500, 2.860000000
0.067827500, 2.887500000
0.068053500, 2.915000000
0.068289500, 2.942500000
0.068536000, 2.970000000
0.068793000, 2.997500000
0.069061500, 3.025000000
0.069341500, 3.052500000
0.069633000, 3.080000000
0.069937000, 3.107500000
0.070253500, 3.135000000
0.070583000, 3.162500000
0.070926500, 3.190000000
0.071283500, 3.217500000
0.071655000, 3.245000000
0.072041000, 3.272500000
0.072442500, 3.300000000
0.072860000, 3.327500000
0.073293500, 3.355000000
0.073744000, 3.382500000
0.074212000, 3.410000000
0.074698000, 3.437500000
0.075202500, 3.465000000
0.075726500, 3.492500000
0.076269500, 3.520000000
0.076833500, 3.547500000
0.077418500, 3.575000000
0.078025500, 3.602500000
0.078654500, 3.630000000
0.079307000, 3.657500000
0.079983000, 3.685000000
0.080684000, 3.712500000
0.081411000, 3.740000000
0.082163500, 3.767500000
0.082943500, 3.795000000
0.083751500, 3.822500000
0.084588500, 3.850000000
0.085455000, 3.877500000
0.086352500, 3.905000000
0.087281500, 3.932500000
0.088243500, 3.960000000
0.089239000, 3.987500000
0.090269500, 4.015000000
0.091335500, 4.042500000
0.092438500, 4.070000000
0.093580000, 4.097500000
0.094760500, 4.125000000
0.095981000, 4.152500000
0.097243500, 4.180000000
0.098549000, 4.207500000
0.099898500, 4.235000000
0.101294000, 4.262500000
0.102736000, 4.290000000
0.104226000, 4.317500000
0.105766000, 4.345000000
0.107357000, 4.372500000
0.109000500, 4.400000000
0.110698500, 4.427500000
0.112452000, 4.455000000
0.114263000, 4.482500000
0.116132500, 4.510000000
0.118063000, 4.537500000
0.120055500, 4.565000000
0.122112500, 4.592500000
0.124235000, 4.620000000
0.126425500, 4.647500000
0.128685500, 4.675000000
0.131017000, 4.702500000
0.133422000, 4.730000000
0.135902500, 4.757500000
0.138461000, 4.785000000
0.141099000, 4.812500000
0.143818500, 4.840000000
0.146622500, 4.867500000
0.149513000, 4.895000000
0.152492000, 4.922500000
0.155562000, 4.950000000
0.158726000, 4.977500000
0.161985500, 5.005000000
0.165344000, 5.032500000
0.168804000, 5.060000000
0.172367500, 5.087500000
0.176038000, 5.115000000
0.179818000, 5.142500000
0.183711000, 5.170000000
0.187719500, 5.197500000
0.191846500, 5.225000000
0.196095500, 5.252500000
0.200469500, 5.280000000
0.204972000, 5.307500000
0.209606500, 5.335000000
0.214376500, 5.362500000
0.219285000, 5.390000000
0.224337000, 5.417500000
0.229535500, 5.445000000
0.234885000, 5.472500000
0.240389000, 5.500000000


0.068801000, 0.042500000
0.068632000, 0.085000000
0.068462000, 0.127500000
0.068291000, 0.170000000
0.068119500, 0.212500000
0.067947500, 0.255000000
0.067775500, 0.297500000
0.067603500, 0.340000000
0.067431500, 0.382500000
0.067260000, 0.425000000
0.067089500, 0.467500000
0.066919000, 0.510000000
0.066750000, 0.552500000
0.066581500, 0.595000000
0.066414500, 0.637500000
0.066248500, 0.680000000
0.066084000, 0.722500000
0.065921000, 0.765000000
0.065759500, 0.807500000
0.065600000, 0.850000000
0.065442000, 0.892500000
0.065285500, 0.935000000
0.065131500, 0.977500000
0.064979000, 1.020000000
0.064828500, 1.062500000
0.064680500, 1.105000000
0.064534500, 1.147500000
0.064390500, 1.190000000
0.064249000, 1.232500000
0.064109500, 1.275000000
0.063972000, 1.317500000
0.063837500, 1.360000000
0.063705000, 1.402500000
0.063575000, 1.445000000
0.063447000, 1.487500000
0.063322000, 1.530000000
0.063199000, 1.572500000
0.063078500, 1.615000000
0.062961000, 1.657500000
0.062845500, 1.700000000
0.062732500, 1.742500000
0.062622000, 1.785000000
0.062514000, 1.827500000
0.062408500, 1.870000000
0.062305500, 1.912500000
0.062205000, 1.955000000
0.062107500, 1.997500000
0.062012000, 2.040000000
0.061919000, 2.082500000
0.061828500, 2.125000000
0.061741000, 2.167500000
0.061655500, 2.210000000
0.061573000, 2.252500000
0.061492500, 2.295000000
0.061415000, 2.337500000
0.061340000, 2.380000000
0.061267500, 2.422500000
0.061197000, 2.465000000
0.061130000, 2.507500000
0.061065000, 2.550000000
0.061002500, 2.592500000
0.060943000, 2.635000000
0.060886000, 2.677500000
0.060831500, 2.720000000
0.060779500, 2.762500000
0.060730500, 2.805000000
0.060684000, 2.847500000
0.060640500, 2.890000000
0.060599500, 2.932500000
0.060561500, 2.975000000
0.060526000, 3.017500000
0.060494000, 3.060000000
0.060464500, 3.102500000
0.060438000, 3.145000000
0.060414500, 3.187500000
0.060394500, 3.230000000
0.060377000, 3.272500000
0.060363500, 3.315000000
0.060353000, 3.357500000
0.060346000, 3.400000000
0.060342500, 3.442500000
0.060342500, 3.485000000
0.060346000, 3.527500000
0.060354000, 3.570000000
0.060365500, 3.612500000
0.060381000, 3.655000000
0.060401000, 3.697500000
0.060425500, 3.740000000
0.060454500, 3.782500000
0.060488000, 3.825000000
0.060526500, 3.867500000
0.060570000, 3.910000000
0.060619000, 3.952500000
0.060673500, 3.995000000
0.060734000, 4.037500000
0.060800000, 4.080000000
0.060872500, 4.122500000
0.060952000, 4.165000000
0.061038000, 4.207500000
0.061131000, 4.250000000
0.061232000, 4.292500000
0.061340500, 4.335000000
0.061457500, 4.377500000
0.061583000, 4.420000000
0.061718000, 4.462500000
0.061862500, 4.505000000
0.062016500, 4.547500000
0.062181500, 4.590000000
0.062357500, 4.632500000
0.062545000, 4.675000000
0.062745000, 4.717500000
0.062958000, 4.760000000
0.063184000, 4.802500000
0.063424500, 4.845000000
0.063680000, 4.887500000
0.063951500, 4.930000000
0.064239500, 4.972500000
0.064544500, 5.015000000
0.064868500, 5.057500000
0.065211500, 5.100000000
0.065575000, 5.142500000
0.065960000, 5.185000000
0.066367500, 5.227500000
0.066799000, 5.270000000
0.067255500, 5.312500000
0.067738500, 5.355000000
0.068249500, 5.397500000
0.068789500, 5.440000000
0.069360500, 5.482500000
0.069963500, 5.525000000
0.070601000, 5.567500000
0.071274500, 5.610000000
0.071985500, 5.652500000
0.072737000, 5.695000000
0.073529500, 5.737500000
0.074367000, 5.780000000
0.075250500, 5.822500000
0.076182500, 5.865000000
0.077166000, 5.907500000
0.078203500, 5.950000000
0.079297500, 5.992500000
0.080451000, 6.035000000
0.081667000, 6.077500000
0.082948500, 6.120000000
0.084299500, 6.162500000
0.085722500, 6.205000000
0.087221500, 6.247500000
0.088800500, 6.290000000
0.090462500, 6.332500000
0.092212500, 6.375000000
0.094054000, 6.417500000
0.095992000, 6.460000000
0.098031000, 6.502500000
0.100175500, 6.545000000
0.102430500, 6.587500000
0.104801000, 6.630000000
0.107292000, 6.672500000
0.109910000, 6.715000000
0.112660000, 6.757500000
0.115548000, 6.800000000
0.118580500, 6.842500000
0.121763500, 6.885000000
0.125104000, 6.927500000
0.128609000, 6.970000000
0.132285000, 7.012500000
0.136140000, 7.055000000
0.140181500, 7.097500000
0.144417500, 7.140000000
0.148856500, 7.182500000
0.153507500, 7.225000000
0.158378500, 7.267500000
0.163479500, 7.310000000
0.168820500, 7.352500000
0.174411500, 7.395000000
0.180262500, 7.437500000
0.186384500, 7.480000000
0.192790000, 7.522500000
0.199489500, 7.565000000
0.206497000, 7.607500000
0.213825000, 7.650000000
0.221487500, 7.692500000
0.229499500, 7.735000000
0.237875500, 7.777500000
0.246631500, 7.820000000
0.255785500, 7.862500000
0.265355000, 7.905000000
0.275358500, 7.947500000
0.285816000, 7.990000000
0.296749000, 8.032500000
0.308179500, 8.075000000
0.320131500, 8.117500000
0.332629500, 8.160000000
0.345700000, 8.202500000
0.359370000, 8.245000000
0.373669500, 8.287500000
0.388629000, 8.330000000
0.404280500, 8.372500000
0.420657500, 8.415000000
0.437795000, 8.457500000
0.455729000, 8.500000000


0.068820500, 0.042500000
0.068652500, 0.085000000
0.068483500, 0.127500000
0.068313500, 0.170000000
0.068143000, 0.212500000
0.067972500, 0.255000000
0.067801500, 0.297500000
0.067631000, 0.340000000
0.067460500, 0.382500000
0.067290500, 0.425000000
0.067121000, 0.467500000
0.066952500, 0.510000000
0.066785000, 0.552500000
0.066618500, 0.595000000
0.066453500, 0.637500000
0.066289500, 0.680000000
0.066127000, 0.722500000
0.065966000, 0.765000000
0.065807000, 0.807500000
0.065650000, 0.850000000
0.065494500, 0.892500000
0.065341000, 0.935000000
0.065189500, 0.977500000
0.065040000, 1.020000000
0.064893000, 1.062500000
0.064748000, 1.105000000
0.064605500, 1.147500000
0.064465500, 1.190000000
0.064327500, 1.232500000
0.064192500, 1.275000000
0.064059500, 1.317500000
0.063929500, 1.360000000
0.063802000, 1.402500000
0.063677000, 1.445000000
0.063554500, 1.487500000
0.063435000, 1.530000000
0.063318500, 1.572500000
0.063204500, 1.615000000
0.063093500, 1.657500000
0.062985000, 1.700000000
0.062879500, 1.742500000
0.062777000, 1.785000000
0.062677500, 1.827500000
0.062581000, 1.870000000
0.062487500, 1.912500000
0.062396500, 1.955000000
0.062309000, 1.997500000
0.062225000, 2.040000000
0.062143500, 2.082500000
0.062065500, 2.125000000
0.061990500, 2.167500000
0.061919000, 2.210000000
0.061850500, 2.252500000
0.061785500, 2.295000000
0.061724000, 2.337500000
0.061666000, 2.380000000
0.061611500, 2.422500000
0.061560000, 2.465000000
0.061513000, 2.507500000
0.061469000, 2.550000000
0.061429000, 2.592500000
0.061393000, 2.635000000
0.061361000, 2.677500000
0.061332500, 2.720000000
0.061308500, 2.762500000
0.061289000, 2.805000000
0.061273500, 2.847500000
0.061263000, 2.890000000
0.061256500, 2.932500000
0.061255000, 2.975000000
0.061258500, 3.017500000
0.061267000, 3.060000000
0.061281000, 3.102500000
0.061300000, 3.145000000
0.061325000, 3.187500000
0.061355500, 3.230000000
0.061392000, 3.272500000
0.061435000, 3.315000000
0.061484500, 3.357500000
0.061541000, 3.400000000
0.061604500, 3.442500000
0.061675500, 3.485000000
0.061754000, 3.527500000
0.061840500, 3.570000000
0.061935500, 3.612500000
0.062039500, 3.655000000
0.062152500, 3.697500000
0.062275500, 3.740000000
0.062408500, 3.782500000
0.062551500, 3.825000000
0.062706500, 3.867500000
0.062872500, 3.910000000
0.063051000, 3.952500000
0.063242000, 3.995000000
0.063446500, 4.037500000
0.063665500, 4.080000000
0.063899000, 4.122500000
0.064148500, 4.165000000
0.064414000, 4.207500000
0.064697000, 4.250000000
0.064998000, 4.292500000
0.065318000, 4.335000000
0.065658500, 4.377500000
0.066020000, 4.420000000
0.066403500, 4.462500000
0.066810000, 4.505000000
0.067242000, 4.547500000
0.067699000, 4.590000000
0.068184000, 4.632500000
0.068697000, 4.675000000
0.069240500, 4.717500000
0.069816000, 4.760000000
0.070424500, 4.802500000
0.071068000, 4.845000000
0.071749000, 4.887500000
0.072468500, 4.930000000
0.073229000, 4.972500000
0.074032500, 5.015000000
0.074881500, 5.057500000
0.075777500, 5.100000000
0.076724000, 5.142500000
0.077723000, 5.185000000
0.078777000, 5.227500000
0.079889500, 5.270000000
0.081062500, 5.312500000
0.082299500, 5.355000000
0.083604000, 5.397500000
0.084979000, 5.440000000
0.086427500, 5.482500000
0.087954000, 5.525000000
0.089562000, 5.567500000
0.091255000, 5.610000000
0.093037500, 5.652500000
0.094914000, 5.695000000
0.096888000, 5.737500000
0.098965500, 5.780000000
0.101150000, 5.822500000
0.103447000, 5.865000000
0.105861500, 5.907500000
0.108399500, 5.950000000
0.111065500, 5.992500000
0.113866000, 6.035000000
0.116807000, 6.077500000
0.119894500, 6.120000000
0.123134500, 6.162500000
0.126534500, 6.205000000
0.130101000, 6.247500000
0.133841000, 6.290000000
0.137762500, 6.332500000
0.141872500, 6.375000000
0.146179500, 6.417500000
0.150691500, 6.460000000
0.155417000, 6.502500000
0.160366000, 6.545000000
0.165546500, 6.587500000
0.170969000, 6.630000000
0.176643500, 6.672500000
0.182580500, 6.715000000
0.188791000, 6.757500000
0.195286000, 6.800000000
0.202078500, 6.842500000
0.209180000, 6.885000000
0.216603500, 6.927500000
0.224363500, 6.970000000
0.232474000, 7.012500000
0.240949000, 7.055000000
0.249805500, 7.097500000
0.259059000, 7.140000000
0.268726500, 7.182500000
0.278826500, 7.225000000
0.289377500, 7.267500000
0.300399000, 7.310000000
0.311911000, 7.352500000
0.323933000, 7.395000000
0.336488500, 7.437500000
0.349602500, 7.480000000
0.363299000, 7.522500000
0.377604500, 7.565000000
0.392546000, 7.607500000
0.408153000, 7.650000000
0.424454500, 7.692500000
0.441482500, 7.735000000
0.459270000, 7.777500000
0.477851000, 7.820000000
0.497260500, 7.862500000
0.517535500, 7.905000000
0.538714500, 7.947500000
0.560836500, 7.990000000
0.583942500, 8.032500000
0.608074000, 8.075000000
0.633504000, 8.117500000
0.662995500, 8.160000000
0.701051000, 8.202500000
0.744054000, 8.245000000
0.792728000, 8.287500000
0.840725000, 8.330000000
0.886639500, 8.372500000
0.930819000, 8.415000000
0.972120500, 8.457500000
1.014383000, 8.500000000


0.068750000, 0.052500000
0.068540000, 0.105000000
0.068328500, 0.157500000
0.068116000, 0.210000000
0.067902500, 0.262500000
0.067689000, 0.315000000
0.067476000, 0.367500000
0.067263000, 0.420000000
0.067050500, 0.472500000
0.066839500, 0.525000000
0.066630000, 0.577500000
0.066421500, 0.630000000
0.066215000, 0.682500000
0.066011000, 0.735000000
0.065808500, 0.787500000
0.065609000, 0.840000000
0.065411500, 0.892500000
0.065217000, 0.945000000
0.065025000, 0.997500000
0.064836000, 1.050000000
0.064650000, 1.102500000
0.064467000, 1.155000000
0.064287500, 1.207500000
0.064111000, 1.260000000
0.063938000, 1.312500000
0.063768000, 1.365000000
0.063601500, 1.417500000
0.063438500, 1.470000000
0.063278500, 1.522500000
0.063122500, 1.575000000
0.062969500, 1.627500000
0.062820500, 1.680000000
0.062674500, 1.732500000
0.062532000, 1.785000000
0.062393000, 1.837500000
0.062257500, 1.890000000
0.062125000, 1.942500000
0.061996500, 1.995000000
0.061870500, 2.047500000
0.061748500, 2.100000000
0.061629500, 2.152500000
0.061513500, 2.205000000
0.061401000, 2.257500000
0.061291500, 2.310000000
0.061185500, 2.362500000
0.061082000, 2.415000000
0.060982000, 2.467500000
0.060884500, 2.520000000
0.060790500, 2.572500000
0.060699000, 2.625000000
0.060610000, 2.677500000
0.060524000, 2.730000000
0.060441000, 2.782500000
0.060360500, 2.835000000
0.060282500, 2.887500000
0.060207500, 2.940000000
0.060134500, 2.992500000
0.060064500, 3.045000000
0.059996500, 3.097500000
0.059931500, 3.150000000
0.059868000, 3.202500000
0.059807500, 3.255000000
0.059749000, 3.307500000
0.059693000, 3.360000000
0.059639000, 3.412500000
0.059587000, 3.465000000
0.059537000, 3.517500000
0.059489500, 3.570000000
0.059444000, 3.622500000
0.059400000, 3.675000000
0.059358500, 3.727500000
0.059319000, 3.780000000
0.059281500, 3.832500000
0.059245500, 3.885000000
0.059211500, 3.937500000
0.059179500, 3.990000000
0.059149500, 4.042500000
0.059121500, 4.095000000
0.059095000, 4.147500000
0.059070500, 4.200000000
0.059047500, 4.252500000
0.059026500, 4.305000000
0.059007500, 4.357500000
0.058990500, 4.410000000
0.058975000, 4.462500000
0.058961000, 4.515000000
0.058949500, 4.567500000
0.058939500, 4.620000000
0.058931500, 4.672500000
0.058925500, 4.725000000
0.058921500, 4.777500000
0.058919500, 4.830000000
0.058919500, 4.882500000
0.058921000, 4.935000000
0.058925500, 4.987500000
0.058931500, 5.040000000
0.058940000, 5.092500000
0.058950500, 5.145000000
0.058963500, 5.197500000
0.058979000, 5.250000000
0.058997000, 5.302500000
0.059017500, 5.355000000
0.059040500, 5.407500000
0.059066000, 5.460000000
0.059095000, 5.512500000
0.059126500, 5.565000000
0.059161500, 5.617500000
0.059199500, 5.670000000
0.059241000, 5.722500000
0.059286000, 5.775000000
0.059334500, 5.827500000
0.059387000, 5.880000000
0.059443500, 5.932500000
0.059504000, 5.985000000
0.059569500, 6.037500000
0.059639000, 6.090000000
0.059714000, 6.142500000
0.059794000, 6.195000000
0.059879500, 6.247500000
0.059970500, 6.300000000
0.060067500, 6.352500000
0.060171000, 6.405000000
0.060281500, 6.457500000
0.060398500, 6.510000000
0.060523500, 6.562500000
0.060656500, 6.615000000
0.060797500, 6.667500000
0.060947000, 6.720000000
0.061106500, 6.772500000
0.061275500, 6.825000000
0.061455000, 6.877500000
0.061646000, 6.930000000
0.061848000, 6.982500000
0.062064000, 7.035000000
0.062293000, 7.087500000
0.062535000, 7.140000000
0.062790500, 7.192500000
0.063061000, 7.245000000
0.063349500, 7.297500000
0.063658000, 7.350000000
0.063986500, 7.402500000
0.064334000, 7.455000000
0.064701500, 7.507500000
0.065089500, 7.560000000
0.065499500, 7.612500000
0.065943000, 7.665000000
0.066411500, 7.717500000
0.066903500, 7.770000000
0.067422000, 7.822500000
0.067973000, 7.875000000
0.068561500, 7.927500000
0.069188500, 7.980000000
0.069853500, 8.032500000
0.070579000, 8.085000000
0.071363000, 8.137500000
0.072185500, 8.190000000
0.073048500, 8.242500000
0.073954500, 8.295000000
0.074906500, 8.347500000
0.075908000, 8.400000000
0.076964500, 8.452500000
0.078081500, 8.505000000
0.079265000, 8.557500000
0.080521500, 8.610000000
0.081864000, 8.662500000
0.083346500, 8.715000000
0.084941000, 8.767500000
0.086653000, 8.820000000
0.088481500, 8.872500000
0.090420000, 8.925000000
0.092471500, 8.977500000
0.094640500, 9.030000000
0.096932500, 9.082500000
0.099353000, 9.135000000
0.101910500, 9.187500000
0.104612000, 9.240000000
0.107466500, 9.292500000
0.110483500, 9.345000000
0.113672500, 9.397500000
0.117044000, 9.450000000
0.120609500, 9.502500000
0.124381500, 9.555000000
0.128372500, 9.607500000
0.132597000, 9.660000000
0.137070000, 9.712500000
0.141808000, 9.765000000
0.146827500, 9.817500000
0.152316000, 9.870000000
0.158153000, 9.922500000
0.164358000, 9.975000000
0.170952000, 10.027500000
0.177957000, 10.080000000
0.185397000, 10.132500000
0.193295000, 10.185000000
0.201677000, 10.237500000
0.210568500, 10.290000000
0.219997500, 10.342500000
0.229992000, 10.395000000
0.240581500, 10.447500000
0.251796000, 10.500000000


Scaling solution

t, rho_0_tilde
0.068750000, 0.052500000
0.068540000, 0.105000000
0.068328500, 0.157500000
0.068116000, 0.210000000
0.067902500, 0.262500000
0.067689000, 0.315000000
0.067476000, 0.367500000
0.067263000, 0.420000000
0.067050500, 0.472500000
0.066839500, 0.525000000
0.066630000, 0.577500000
0.066421500, 0.630000000
0.066215000, 0.682500000
0.066011000, 0.735000000
0.065808500, 0.787500000
0.065609000, 0.840000000
0.065411500, 0.892500000
0.065217000, 0.945000000
0.065025000, 0.997500000
0.064836000, 1.050000000
0.064650000, 1.102500000
0.064467000, 1.155000000
0.064287500, 1.207500000
0.064111000, 1.260000000
0.063938000, 1.312500000
0.063768000, 1.365000000
0.063601500, 1.417500000
0.063438500, 1.470000000
0.063278500, 1.522500000
0.063122500, 1.575000000
0.062969500, 1.627500000
0.062820500, 1.680000000
0.062674500, 1.732500000
0.062532000, 1.785000000
0.062393000, 1.837500000
0.062257500, 1.890000000
0.062125000, 1.942500000
0.061996500, 1.995000000
0.061870500, 2.047500000
0.061748500, 2.100000000
0.061629500, 2.152500000
0.061513500, 2.205000000
0.061401000, 2.257500000
0.061291500, 2.310000000
0.061185500, 2.362500000
0.061082000, 2.415000000
0.060982000, 2.467500000
0.060884500, 2.520000000
0.060790500, 2.572500000
0.060699000, 2.625000000
0.060610000, 2.677500000
0.060524000, 2.730000000
0.060441000, 2.782500000
0.060360500, 2.835000000
0.060282500, 2.887500000
0.060207500, 2.940000000
0.060134500, 2.992500000
0.060064500, 3.045000000
0.059996500, 3.097500000
0.059931500, 3.150000000
0.059868000, 3.202500000
0.059807500, 3.255000000
0.059749000, 3.307500000
0.059693000, 3.360000000
0.059639000, 3.412500000
0.059587000, 3.465000000
0.059537000, 3.517500000
0.059489500, 3.570000000
0.059444000, 3.622500000
0.059400000, 3.675000000
0.059358500, 3.727500000
0.059319000, 3.780000000
0.059281500, 3.832500000
0.059245500, 3.885000000
0.059211500, 3.937500000
0.059179500, 3.990000000
0.059149500, 4.042500000
0.059121500, 4.095000000
0.059095000, 4.147500000
0.059070500, 4.200000000
0.059047500, 4.252500000
0.059026500, 4.305000000
0.059007500, 4.357500000
0.058990500, 4.410000000
0.058975000, 4.462500000
0.058961000, 4.515000000
0.058949500, 4.567500000
0.058939500, 4.620000000
0.058931500, 4.672500000
0.058925500, 4.725000000
0.058921500, 4.777500000
0.058919500, 4.830000000
0.058919500, 4.882500000
0.058921000, 4.935000000
0.058925500, 4.987500000
0.058931500, 5.040000000
0.058940000, 5.092500000
0.058950500, 5.145000000
0.058963500, 5.197500000
0.058979000, 5.250000000
0.058997000, 5.302500000
0.059017500, 5.355000000
0.059040500, 5.407500000
0.059066000, 5.460000000
0.059095000, 5.512500000
0.059126500, 5.565000000
0.059161500, 5.617500000
0.059199500, 5.670000000
0.059241000, 5.722500000
0.059286000, 5.775000000
0.059334500, 5.827500000
0.059387000, 5.880000000
0.059443500, 5.932500000
0.059499000, 5.985000000
0.059499000, 6.037500000
0.059499000, 6.090000000
0.059499000, 6.142500000
0.059499000, 6.195000000
0.059499000, 6.247500000
0.059499000, 6.300000000
0.059499000, 6.352500000
0.059499000, 6.405000000
0.059499000, 6.457500000
0.059499000, 6.510000000
0.059499000, 6.562500000
0.059499000, 6.615000000
0.059499000, 6.667500000
0.059499000, 6.720000000
0.059499000, 6.772500000
0.059499000, 6.825000000
0.059499000, 6.877500000
0.059499000, 6.930000000
0.059499000, 6.982500000
0.059499000, 7.035000000
0.059499000, 7.087500000
0.059499000, 7.140000000
0.059499000, 7.192500000
0.059499000, 7.245000000
0.059499000, 7.297500000
0.059499000, 7.350000000
0.059499000, 7.402500000
0.059499000, 7.455000000
0.059499000, 7.507500000
0.059499000, 7.560000000
0.059499000, 7.612500000
0.059499000, 7.665000000
0.059499000, 7.717500000
0.059499000, 7.770000000
0.059499000, 7.822500000
0.059499000, 7.875000000
0.059499000, 7.927500000
0.059499000, 7.980000000
0.059499000, 8.032500000
0.059499000, 8.085000000
0.059499000, 8.137500000
0.059499000, 8.190000000
0.059499000, 8.242500000
0.059499000, 8.295000000
0.059499000, 8.347500000
0.059499000, 8.400000000
0.059499000, 8.452500000
0.059499000, 8.505000000
0.059499000, 8.557500000
0.059499000, 8.610000000
0.059499000, 8.662500000
0.059499000, 8.715000000
0.059499000, 8.767500000
0.059499000, 8.820000000
0.059499000, 8.872500000
0.059499000, 8.925000000
0.059499000, 8.977500000
0.059499000, 9.030000000
0.059499000, 9.082500000
0.059499000, 9.135000000
0.059499000, 9.187500000
0.059499000, 9.240000000
0.059499000, 9.292500000
0.059499000, 9.345000000
0.059499000, 9.397500000
0.059499000, 9.450000000
0.059499000, 9.502500000
0.059499000, 9.555000000
0.059499000, 9.607500000
0.059499000, 9.660000000
0.059499000, 9.712500000
0.059499000, 9.765000000
0.059499000, 9.817500000
0.059499000, 9.870000000
0.059499000, 9.922500000
0.059499000, 9.975000000
0.059499000, 10.027500000
0.059499000, 10.080000000
0.059499000, 10.132500000
0.059499000, 10.185000000
0.059499000, 10.237500000
0.059499000, 10.290000000
0.059499000, 10.342500000
0.059499000, 10.395000000
0.059499000, 10.447500000
0.059499000, 10.500000000




==> anc/t3.txt <==
Sigma_0=0.2

Sigma     u
0.000000, 0.000000e+00
0.005000, 1.508421e-02
0.010000, 3.018999e-02
0.015000, 4.533893e-02
0.020000, 6.055270e-02
0.025000, 7.585306e-02
0.030000, 9.126190e-02
0.035000, 1.068013e-01
0.040000, 1.224934e-01
0.045000, 1.383608e-01
0.050000, 1.544261e-01
0.055000, 1.707123e-01
0.060000, 1.872427e-01
0.065000, 2.040410e-01
0.070000, 2.211311e-01
0.075000, 2.385373e-01
0.080000, 2.562843e-01
0.085000, 2.743974e-01
0.090000, 2.929021e-01
0.095000, 3.118244e-01
0.100000, 3.311907e-01
0.105000, 3.510281e-01
0.110000, 3.713640e-01
0.115000, 3.922262e-01
0.120000, 4.136431e-01
0.125000, 4.356438e-01
0.130000, 4.582575e-01
0.135000, 4.815142e-01
0.140000, 5.054444e-01
0.145000, 5.300789e-01
0.150000, 5.554492e-01
0.155000, 5.815872e-01
0.160000, 6.085253e-01
0.165000, 6.362965e-01
0.170000, 6.649341e-01
0.175000, 6.944720e-01
0.180000, 7.249446e-01
0.185000, 7.563866e-01
0.190000, 7.888332e-01
0.195000, 8.223201e-01
0.200000, 8.568835e-01
0.205000, 8.925597e-01
0.210000, 9.293858e-01
0.215000, 9.673989e-01
0.220000, 1.006637e+00
0.225000, 1.047137e+00
0.230000, 1.088939e+00
0.235000, 1.132081e+00
0.240000, 1.176601e+00
0.245000, 1.222540e+00
0.250000, 1.269936e+00
0.255000, 1.318830e+00
0.260000, 1.369262e+00
0.265000, 1.421272e+00
0.270000, 1.474901e+00
0.275000, 1.530190e+00
0.280000, 1.587180e+00
0.285000, 1.645911e+00
0.290000, 1.706427e+00
0.295000, 1.768768e+00
0.300000, 1.832976e+00
0.305000, 1.899093e+00
0.310000, 1.967161e+00
0.315000, 2.037223e+00
0.320000, 2.109321e+00
0.325000, 2.183497e+00
0.330000, 2.259794e+00
0.335000, 2.338254e+00
0.340000, 2.418921e+00
0.345000, 2.501836e+00
0.350000, 2.587044e+00
0.355000, 2.674586e+00
0.360000, 2.764507e+00
0.365000, 2.856848e+00
0.370000, 2.951652e+00
0.375000, 3.048964e+00
0.380000, 3.148825e+00
0.385000, 3.251279e+00
0.390000, 3.356369e+00
0.395000, 3.464138e+00
0.400000, 3.574628e+00
0.405000, 3.687884e+00
0.410000, 3.803948e+00
0.415000, 3.922862e+00
0.420000, 4.044670e+00
0.425000, 4.169414e+00
0.430000, 4.297138e+00
0.435000, 4.427884e+00
0.440000, 4.561695e+00
0.445000, 4.698613e+00
0.450000, 4.838682e+00
0.455000, 4.981943e+00
0.460000, 5.128439e+00
0.465000, 5.278213e+00
0.470000, 5.431306e+00
0.475000, 5.587762e+00
0.480000, 5.747622e+00
0.485000, 5.910928e+00
0.490000, 6.077723e+00
0.495000, 6.248048e+00
0.500000, 6.421946e+00
0.505000, 6.599458e+00
0.510000, 6.780626e+00
0.515000, 6.965492e+00
0.520000, 7.154096e+00
0.525000, 7.346482e+00
0.530000, 7.542689e+00
0.535000, 7.742760e+00
0.540000, 7.946736e+00
0.545000, 8.154657e+00
0.550000, 8.366566e+00
0.555000, 8.582503e+00
0.560000, 8.802509e+00
0.565000, 9.026624e+00
0.570000, 9.254891e+00
0.575000, 9.487348e+00
0.580000, 9.724038e+00
0.585000, 9.965000e+00
0.590000, 1.021028e+01
0.595000, 1.045991e+01
0.600000, 1.071393e+01
0.605000, 1.097239e+01
0.610000, 1.123532e+01
0.615000, 1.150276e+01
0.620000, 1.177476e+01
0.625000, 1.205136e+01
0.630000, 1.233259e+01
0.635000, 1.261849e+01
0.640000, 1.290911e+01
0.645000, 1.320449e+01
0.650000, 1.350465e+01
0.655000, 1.380965e+01
0.660000, 1.411953e+01
0.665000, 1.443431e+01
0.670000, 1.475405e+01
0.675000, 1.507878e+01
0.680000, 1.540854e+01
0.685000, 1.574337e+01
0.690000, 1.608331e+01
0.695000, 1.642840e+01
0.700000, 1.677868e+01
0.705000, 1.713418e+01
0.710000, 1.749495e+01
0.715000, 1.786102e+01
0.720000, 1.823244e+01
0.725000, 1.860924e+01
0.730000, 1.899146e+01
0.735000, 1.937914e+01
0.740000, 1.977233e+01
0.745000, 2.017105e+01
0.750000, 2.057535e+01
0.755000, 2.098526e+01
0.760000, 2.140083e+01
0.765000, 2.182209e+01
0.770000, 2.224908e+01
0.775000, 2.268184e+01
0.780000, 2.312041e+01
0.785000, 2.356483e+01
0.790000, 2.401513e+01
0.795000, 2.447136e+01
0.800000, 2.493355e+01
0.805000, 2.540173e+01
0.810000, 2.587596e+01
0.815000, 2.635627e+01
0.820000, 2.684269e+01
0.825000, 2.733527e+01
0.830000, 2.783403e+01
0.835000, 2.833903e+01
0.840000, 2.885030e+01
0.845000, 2.936787e+01
0.850000, 2.989179e+01
0.855000, 3.042209e+01
0.860000, 3.095881e+01
0.865000, 3.150199e+01
0.870000, 3.205167e+01
0.875000, 3.260789e+01
0.880000, 3.317067e+01
0.885000, 3.374007e+01
0.890000, 3.431612e+01
0.895000, 3.489885e+01
0.900000, 3.548831e+01
0.905000, 3.608453e+01
0.910000, 3.668756e+01
0.915000, 3.729742e+01
0.920000, 3.791416e+01
0.925000, 3.853781e+01
0.930000, 3.916841e+01
0.935000, 3.980601e+01
0.940000, 4.045063e+01
0.945000, 4.110232e+01
0.950000, 4.176112e+01
0.955000, 4.242705e+01
0.960000, 4.310017e+01
0.965000, 4.378050e+01
0.970000, 4.446808e+01
0.975000, 4.516296e+01
0.980000, 4.586517e+01
0.985000, 4.657475e+01
0.990000, 4.729173e+01
0.995000, 4.801616e+01
1.000000, 4.874806e+01
1.005000, 4.948749e+01
1.010000, 5.023447e+01
1.015000, 5.098904e+01
1.020000, 5.175125e+01
1.025000, 5.252113e+01
1.030000, 5.329871e+01
1.035000, 5.408404e+01
1.040000, 5.487715e+01
1.045000, 5.567808e+01
1.050000, 5.648687e+01
1.055000, 5.730355e+01
1.060000, 5.812817e+01
1.065000, 5.896075e+01
1.070000, 5.980134e+01
1.075000, 6.064998e+01
1.080000, 6.150670e+01
1.085000, 6.237155e+01
1.090000, 6.324455e+01
1.095000, 6.412574e+01
1.100000, 6.501517e+01
1.105000, 6.591287e+01
1.110000, 6.681888e+01
1.115000, 6.773323e+01
1.120000, 6.865597e+01
1.125000, 6.958712e+01
1.130000, 7.052674e+01
1.135000, 7.147485e+01
1.140000, 7.243149e+01
1.145000, 7.339670e+01
1.150000, 7.437053e+01
1.155000, 7.535299e+01
1.160000, 7.634415e+01
1.165000, 7.734402e+01
1.170000, 7.835265e+01
1.175000, 7.937008e+01
1.180000, 8.039633e+01
1.185000, 8.143147e+01
1.190000, 8.247550e+01
1.195000, 8.352849e+01
1.200000, 8.459046e+01
1.205000, 8.566144e+01
1.210000, 8.674149e+01
1.215000, 8.783063e+01
1.220000, 8.892891e+01
1.225000, 9.003635e+01
1.230000, 9.115300e+01
1.235000, 9.227890e+01
1.240000, 9.341408e+01
1.245000, 9.455858e+01
1.250000, 9.571244e+01
1.255000, 9.687569e+01
1.260000, 9.804838e+01
1.265000, 9.923053e+01
1.270000, 1.004222e+02
1.275000, 1.016234e+02
1.280000, 1.028342e+02
1.285000, 1.040546e+02
1.290000, 1.052847e+02
1.295000, 1.065244e+02
1.300000, 1.077739e+02
1.305000, 1.090332e+02
1.310000, 1.103022e+02
1.315000, 1.115812e+02
1.320000, 1.128699e+02
1.325000, 1.141687e+02
1.330000, 1.154773e+02
1.335000, 1.167960e+02
1.340000, 1.181247e+02
1.345000, 1.194635e+02
1.350000, 1.208123e+02
1.355000, 1.221713e+02
1.360000, 1.235405e+02
1.365000, 1.249200e+02
1.370000, 1.263096e+02
1.375000, 1.277096e+02
1.380000, 1.291199e+02
1.385000, 1.305405e+02
1.390000, 1.319716e+02
1.395000, 1.334131e+02
1.400000, 1.348651e+02
1.405000, 1.363276e+02
1.410000, 1.378007e+02
1.415000, 1.392843e+02
1.420000, 1.407786e+02
1.425000, 1.422835e+02
1.430000, 1.437992e+02
1.435000, 1.453256e+02
1.440000, 1.468628e+02
1.445000, 1.484108e+02
1.450000, 1.499696e+02
1.455000, 1.515394e+02
1.460000, 1.531200e+02
1.465000, 1.547117e+02
1.470000, 1.563143e+02
1.475000, 1.579280e+02
1.480000, 1.595528e+02
1.485000, 1.611886e+02
1.490000, 1.628357e+02
1.495000, 1.644939e+02
1.500000, 1.661633e+02
1.505000, 1.678441e+02
1.510000, 1.695361e+02
1.515000, 1.712394e+02
1.520000, 1.729542e+02
1.525000, 1.746803e+02
1.530000, 1.764179e+02
1.535000, 1.781670e+02
1.540000, 1.799276e+02
1.545000, 1.816998e+02
1.550000, 1.834836e+02
1.555000, 1.852790e+02
1.560000, 1.870862e+02
1.565000, 1.889050e+02
1.570000, 1.907356e+02
1.575000, 1.925779e+02
1.580000, 1.944321e+02
1.585000, 1.962982e+02
1.590000, 1.981761e+02
1.595000, 2.000660e+02
1.600000, 2.019679e+02
1.605000, 2.038818e+02
1.610000, 2.058077e+02
1.615000, 2.077458e+02
1.620000, 2.096959e+02
1.625000, 2.116582e+02
1.630000, 2.136328e+02
1.635000, 2.156195e+02
1.640000, 2.176186e+02
1.645000, 2.196299e+02
1.650000, 2.216536e+02
1.655000, 2.236897e+02
1.660000, 2.257382e+02
1.665000, 2.277992e+02
1.670000, 2.298726e+02
1.675000, 2.319586e+02
1.680000, 2.340572e+02
1.685000, 2.361684e+02
1.690000, 2.382923e+02
1.695000, 2.404288e+02
1.700000, 2.425781e+02
1.705000, 2.447401e+02
1.710000, 2.469149e+02
1.715000, 2.491026e+02
1.720000, 2.513031e+02
1.725000, 2.535166e+02
1.730000, 2.557430e+02
1.735000, 2.579824e+02
1.740000, 2.602348e+02
1.745000, 2.625003e+02
1.750000, 2.647788e+02
1.755000, 2.670705e+02
1.760000, 2.693754e+02
1.765000, 2.716935e+02
1.770000, 2.740249e+02
1.775000, 2.763695e+02
1.780000, 2.787274e+02
1.785000, 2.810987e+02
1.790000, 2.834834e+02
1.795000, 2.858816e+02
1.800000, 2.882932e+02
1.805000, 2.907183e+02
1.810000, 2.931570e+02
1.815000, 2.956093e+02
1.820000, 2.980752e+02
1.825000, 3.005547e+02
1.830000, 3.030479e+02
1.835000, 3.055549e+02
1.840000, 3.080757e+02
1.845000, 3.106102e+02
1.850000, 3.131587e+02
1.855000, 3.157210e+02
1.860000, 3.182972e+02
1.865000, 3.208874e+02
1.870000, 3.234915e+02
1.875000, 3.261098e+02
1.880000, 3.287420e+02
1.885000, 3.313884e+02
1.890000, 3.340490e+02
1.895000, 3.367237e+02
1.900000, 3.394126e+02
1.905000, 3.421158e+02
1.910000, 3.448333e+02
1.915000, 3.475652e+02
1.920000, 3.503114e+02
1.925000, 3.530720e+02
1.930000, 3.558470e+02
1.935000, 3.586366e+02
1.940000, 3.614407e+02
1.945000, 3.642593e+02
1.950000, 3.670925e+02
1.955000, 3.699404e+02
1.960000, 3.728029e+02
1.965000, 3.756803e+02
1.970000, 3.785725e+02
1.975000, 3.814801e+02
1.980000, 3.844039e+02
1.985000, 3.873459e+02
1.990000, 3.903095e+02
1.995000, 3.933017e+02
2.000000, 3.963342e+02


Sigma_0=0.25

Sigma     u
0.000000, 0.000000e+00
0.005000, 1.092979e-02
0.010000, 2.187930e-02
0.015000, 3.286829e-02
0.020000, 4.391660e-02
0.025000, 5.504420e-02
0.030000, 6.627119e-02
0.035000, 7.761790e-02
0.040000, 8.910484e-02
0.045000, 1.007528e-01
0.050000, 1.125830e-01
0.055000, 1.246168e-01
0.060000, 1.368759e-01
0.065000, 1.493827e-01
0.070000, 1.621596e-01
0.075000, 1.752299e-01
0.080000, 1.886169e-01
0.085000, 2.023448e-01
0.090000, 2.164380e-01
0.095000, 2.309217e-01
0.100000, 2.458213e-01
0.105000, 2.611631e-01
0.110000, 2.769738e-01
0.115000, 2.932805e-01
0.120000, 3.101113e-01
0.125000, 3.274944e-01
0.130000, 3.454590e-01
0.135000, 3.640345e-01
0.140000, 3.832512e-01
0.145000, 4.031398e-01
0.150000, 4.237317e-01
0.155000, 4.450586e-01
0.160000, 4.671530e-01
0.165000, 4.900479e-01
0.170000, 5.137768e-01
0.175000, 5.383737e-01
0.180000, 5.638732e-01
0.185000, 5.903103e-01
0.190000, 6.177205e-01
0.195000, 6.461399e-01
0.200000, 6.756049e-01
0.205000, 7.061524e-01
0.210000, 7.378198e-01
0.215000, 7.706448e-01
0.220000, 8.046655e-01
0.225000, 8.399206e-01
0.230000, 8.764489e-01
0.235000, 9.142896e-01
0.240000, 9.534823e-01
0.245000, 9.940670e-01
0.250000, 1.036084e+00
0.255000, 1.079573e+00
0.260000, 1.124576e+00
0.265000, 1.171134e+00
0.270000, 1.219287e+00
0.275000, 1.269077e+00
0.280000, 1.320547e+00
0.285000, 1.373737e+00
0.290000, 1.428690e+00
0.295000, 1.485449e+00
0.300000, 1.544055e+00
0.305000, 1.604552e+00
0.310000, 1.666982e+00
0.315000, 1.731388e+00
0.320000, 1.797812e+00
0.325000, 1.866299e+00
0.330000, 1.936891e+00
0.335000, 2.009631e+00
0.340000, 2.084563e+00
0.345000, 2.161730e+00
0.350000, 2.241176e+00
0.355000, 2.322943e+00
0.360000, 2.407076e+00
0.365000, 2.493618e+00
0.370000, 2.582612e+00
0.375000, 2.674102e+00
0.380000, 2.768132e+00
0.385000, 2.864745e+00
0.390000, 2.963984e+00
0.395000, 3.065894e+00
0.400000, 3.170517e+00
0.405000, 3.277897e+00
0.410000, 3.388077e+00
0.415000, 3.501101e+00
0.420000, 3.617012e+00
0.425000, 3.735853e+00
0.430000, 3.857668e+00
0.435000, 3.982499e+00
0.440000, 4.110390e+00
0.445000, 4.241384e+00
0.450000, 4.375523e+00
0.455000, 4.512851e+00
0.460000, 4.653410e+00
0.465000, 4.797242e+00
0.470000, 4.944392e+00
0.475000, 5.094901e+00
0.480000, 5.248811e+00
0.485000, 5.406165e+00
0.490000, 5.567006e+00
0.495000, 5.731375e+00
0.500000, 5.899315e+00
0.505000, 6.070868e+00
0.510000, 6.246075e+00
0.515000, 6.424979e+00
0.520000, 6.607622e+00
0.525000, 6.794044e+00
0.530000, 6.984288e+00
0.535000, 7.178395e+00
0.540000, 7.376407e+00
0.545000, 7.578365e+00
0.550000, 7.784310e+00
0.555000, 7.994283e+00
0.560000, 8.208326e+00
0.565000, 8.426480e+00
0.570000, 8.648785e+00
0.575000, 8.875282e+00
0.580000, 9.106012e+00
0.585000, 9.341016e+00
0.590000, 9.580334e+00
0.595000, 9.824008e+00
0.600000, 1.007208e+01
0.605000, 1.032458e+01
0.610000, 1.058156e+01
0.615000, 1.084306e+01
0.620000, 1.110911e+01
0.625000, 1.137976e+01
0.630000, 1.165504e+01
0.635000, 1.193501e+01
0.640000, 1.221968e+01
0.645000, 1.250912e+01
0.650000, 1.280335e+01
0.655000, 1.310241e+01
0.660000, 1.340636e+01
0.665000, 1.371521e+01
0.670000, 1.402902e+01
0.675000, 1.434782e+01
0.680000, 1.467166e+01
0.685000, 1.500057e+01
0.690000, 1.533459e+01
0.695000, 1.567376e+01
0.700000, 1.601812e+01
0.705000, 1.636771e+01
0.710000, 1.672257e+01
0.715000, 1.708274e+01
0.720000, 1.744825e+01
0.725000, 1.781915e+01
0.730000, 1.819547e+01
0.735000, 1.857726e+01
0.740000, 1.896455e+01
0.745000, 1.935737e+01
0.750000, 1.975578e+01
0.755000, 2.015981e+01
0.760000, 2.056949e+01
0.765000, 2.098487e+01
0.770000, 2.140598e+01
0.775000, 2.183286e+01
0.780000, 2.226556e+01
0.785000, 2.270410e+01
0.790000, 2.314853e+01
0.795000, 2.359889e+01
0.800000, 2.405522e+01
0.805000, 2.451754e+01
0.810000, 2.498591e+01
0.815000, 2.546036e+01
0.820000, 2.594092e+01
0.825000, 2.642765e+01
0.830000, 2.692056e+01
0.835000, 2.741971e+01
0.840000, 2.792513e+01
0.845000, 2.843686e+01
0.850000, 2.895494e+01
0.855000, 2.947940e+01
0.860000, 3.001028e+01
0.865000, 3.054763e+01
0.870000, 3.109147e+01
0.875000, 3.164186e+01
0.880000, 3.219881e+01
0.885000, 3.276239e+01
0.890000, 3.333261e+01
0.895000, 3.390952e+01
0.900000, 3.449316e+01
0.905000, 3.508357e+01
0.910000, 3.568077e+01
0.915000, 3.628482e+01
0.920000, 3.689575e+01
0.925000, 3.751359e+01
0.930000, 3.813839e+01
0.935000, 3.877018e+01
0.940000, 3.940900e+01
0.945000, 4.005489e+01
0.950000, 4.070789e+01
0.955000, 4.136802e+01
0.960000, 4.203534e+01
0.965000, 4.270988e+01
0.970000, 4.339167e+01
0.975000, 4.408076e+01
0.980000, 4.477718e+01
0.985000, 4.548097e+01
0.990000, 4.619217e+01
0.995000, 4.691081e+01
1.000000, 4.763694e+01
1.005000, 4.837059e+01
1.010000, 4.911179e+01
1.015000, 4.986059e+01
1.020000, 5.061702e+01
1.025000, 5.138113e+01
1.030000, 5.215294e+01
1.035000, 5.293250e+01
1.040000, 5.371985e+01
1.045000, 5.451501e+01
1.050000, 5.531803e+01
1.055000, 5.612895e+01
1.060000, 5.694781e+01
1.065000, 5.777464e+01
1.070000, 5.860947e+01
1.075000, 5.945235e+01
1.080000, 6.030332e+01
1.085000, 6.116241e+01
1.090000, 6.202966e+01
1.095000, 6.290510e+01
1.100000, 6.378878e+01
1.105000, 6.468074e+01
1.110000, 6.558100e+01
1.115000, 6.648961e+01
1.120000, 6.740660e+01
1.125000, 6.833201e+01
1.130000, 6.926589e+01
1.135000, 7.020826e+01
1.140000, 7.115917e+01
1.145000, 7.211864e+01
1.150000, 7.308673e+01
1.155000, 7.406347e+01
1.160000, 7.504888e+01
1.165000, 7.604303e+01
1.170000, 7.704593e+01
1.175000, 7.805762e+01
1.180000, 7.907816e+01
1.185000, 8.010756e+01
1.190000, 8.114587e+01
1.195000, 8.219313e+01
1.200000, 8.324938e+01
1.205000, 8.431464e+01
1.210000, 8.538897e+01
1.215000, 8.647239e+01
1.220000, 8.756495e+01
1.225000, 8.866668e+01
1.230000, 8.977761e+01
1.235000, 9.089779e+01
1.240000, 9.202726e+01
1.245000, 9.316605e+01
1.250000, 9.431419e+01
1.255000, 9.547173e+01
1.260000, 9.663871e+01
1.265000, 9.781515e+01
1.270000, 9.900111e+01
1.275000, 1.001966e+02
1.280000, 1.014017e+02
1.285000, 1.026164e+02
1.290000, 1.038408e+02
1.295000, 1.050748e+02
1.300000, 1.063186e+02
1.305000, 1.075722e+02
1.310000, 1.088355e+02
1.315000, 1.101087e+02
1.320000, 1.113918e+02
1.325000, 1.126848e+02
1.330000, 1.139878e+02
1.335000, 1.153008e+02
1.340000, 1.166238e+02
1.345000, 1.179569e+02
1.350000, 1.193000e+02
1.355000, 1.206534e+02
1.360000, 1.220169e+02
1.365000, 1.233906e+02
1.370000, 1.247746e+02
1.375000, 1.261688e+02
1.380000, 1.275734e+02
1.385000, 1.289884e+02
1.390000, 1.304138e+02
1.395000, 1.318496e+02
1.400000, 1.332959e+02
1.405000, 1.347527e+02
1.410000, 1.362201e+02
1.415000, 1.376981e+02
1.420000, 1.391867e+02
1.425000, 1.406859e+02
1.430000, 1.421959e+02
1.435000, 1.437166e+02
1.440000, 1.452481e+02
1.445000, 1.467904e+02
1.450000, 1.483436e+02
1.455000, 1.499077e+02
1.460000, 1.514827e+02
1.465000, 1.530686e+02
1.470000, 1.546656e+02
1.475000, 1.562736e+02
1.480000, 1.578927e+02
1.485000, 1.595229e+02
1.490000, 1.611642e+02
1.495000, 1.628168e+02
1.500000, 1.644806e+02
1.505000, 1.661556e+02
1.510000, 1.678419e+02
1.515000, 1.695396e+02
1.520000, 1.712487e+02
1.525000, 1.729692e+02
1.530000, 1.747011e+02
1.535000, 1.764445e+02
1.540000, 1.781995e+02
1.545000, 1.799660e+02
1.550000, 1.817441e+02
1.555000, 1.835339e+02
1.560000, 1.853353e+02
1.565000, 1.871485e+02
1.570000, 1.889734e+02
1.575000, 1.908101e+02
1.580000, 1.926586e+02
1.585000, 1.945190e+02
1.590000, 1.963913e+02
1.595000, 1.982755e+02
1.600000, 2.001718e+02
1.605000, 2.020800e+02
1.610000, 2.040003e+02
1.615000, 2.059326e+02
1.620000, 2.078771e+02
1.625000, 2.098338e+02
1.630000, 2.118026e+02
1.635000, 2.137837e+02
1.640000, 2.157771e+02
1.645000, 2.177828e+02
1.650000, 2.198008e+02
1.655000, 2.218313e+02
1.660000, 2.238741e+02
1.665000, 2.259294e+02
1.670000, 2.279972e+02
1.675000, 2.300776e+02
1.680000, 2.321705e+02
1.685000, 2.342761e+02
1.690000, 2.363942e+02
1.695000, 2.385251e+02
1.700000, 2.406687e+02
1.705000, 2.428251e+02
1.710000, 2.449943e+02
1.715000, 2.471763e+02
1.720000, 2.493712e+02
1.725000, 2.515790e+02
1.730000, 2.537997e+02
1.735000, 2.560334e+02
1.740000, 2.582802e+02
1.745000, 2.605400e+02
1.750000, 2.628129e+02
1.755000, 2.650990e+02
1.760000, 2.673982e+02
1.765000, 2.697107e+02
1.770000, 2.720364e+02
1.775000, 2.743753e+02
1.780000, 2.767276e+02
1.785000, 2.790933e+02
1.790000, 2.814723e+02
1.795000, 2.838648e+02
1.800000, 2.862708e+02
1.805000, 2.886903e+02
1.810000, 2.911233e+02
1.815000, 2.935699e+02
1.820000, 2.960301e+02
1.825000, 2.985040e+02
1.830000, 3.009916e+02
1.835000, 3.034930e+02
1.840000, 3.060081e+02
1.845000, 3.085370e+02
1.850000, 3.110798e+02
1.855000, 3.136364e+02
1.860000, 3.162070e+02
1.865000, 3.187915e+02
1.870000, 3.213901e+02
1.875000, 3.240026e+02
1.880000, 3.266293e+02
1.885000, 3.292700e+02
1.890000, 3.319249e+02
1.895000, 3.345940e+02
1.900000, 3.372773e+02
1.905000, 3.399748e+02
1.910000, 3.426867e+02
1.915000, 3.454129e+02
1.920000, 3.481534e+02
1.925000, 3.509084e+02
1.930000, 3.536778e+02
1.935000, 3.564617e+02
1.940000, 3.592602e+02
1.945000, 3.620731e+02
1.950000, 3.649007e+02
1.955000, 3.677429e+02
1.960000, 3.705998e+02
1.965000, 3.734715e+02
1.970000, 3.763582e+02
1.975000, 3.792601e+02
1.980000, 3.821783e+02
1.985000, 3.851147e+02
1.990000, 3.880728e+02
1.995000, 3.910596e+02
2.000000, 3.940869e+02

Sigma_0=0.3

Sigma     u
0.000000, 0.000000e+00
0.005000, 6.184079e-03
0.010000, 1.238481e-02
0.015000, 1.861889e-02
0.020000, 2.490314e-02
0.025000, 3.125453e-02
0.030000, 3.769024e-02
0.035000, 4.422770e-02
0.040000, 5.088467e-02
0.045000, 5.767924e-02
0.050000, 6.462994e-02
0.055000, 7.175569e-02
0.060000, 7.907594e-02
0.065000, 8.661062e-02
0.070000, 9.438025e-02
0.075000, 1.024059e-01
0.080000, 1.107093e-01
0.085000, 1.193127e-01
0.090000, 1.282392e-01
0.095000, 1.375124e-01
0.100000, 1.471567e-01
0.105000, 1.571971e-01
0.110000, 1.676593e-01
0.115000, 1.785699e-01
0.120000, 1.899560e-01
0.125000, 2.018455e-01
0.130000, 2.142671e-01
0.135000, 2.272499e-01
0.140000, 2.408241e-01
0.145000, 2.550203e-01
0.150000, 2.698698e-01
0.155000, 2.854048e-01
0.160000, 3.016578e-01
0.165000, 3.186622e-01
0.170000, 3.364519e-01
0.175000, 3.550614e-01
0.180000, 3.745259e-01
0.185000, 3.948809e-01
0.190000, 4.161626e-01
0.195000, 4.384079e-01
0.200000, 4.616540e-01
0.205000, 4.859385e-01
0.210000, 5.112997e-01
0.215000, 5.377762e-01
0.220000, 5.654070e-01
0.225000, 5.942316e-01
0.230000, 6.242900e-01
0.235000, 6.556222e-01
0.240000, 6.882688e-01
0.245000, 7.222709e-01
0.250000, 7.576695e-01
0.255000, 7.945062e-01
0.260000, 8.328228e-01
0.265000, 8.726613e-01
0.270000, 9.140640e-01
0.275000, 9.570734e-01
0.280000, 1.001732e+00
0.285000, 1.048083e+00
0.290000, 1.096170e+00
0.295000, 1.146036e+00
0.300000, 1.197723e+00
0.305000, 1.251276e+00
0.310000, 1.306739e+00
0.315000, 1.364154e+00
0.320000, 1.423567e+00
0.325000, 1.485021e+00
0.330000, 1.548559e+00
0.335000, 1.614227e+00
0.340000, 1.682068e+00
0.345000, 1.752126e+00
0.350000, 1.824446e+00
0.355000, 1.899072e+00
0.360000, 1.976048e+00
0.365000, 2.055419e+00
0.370000, 2.137228e+00
0.375000, 2.221520e+00
0.380000, 2.308339e+00
0.385000, 2.397729e+00
0.390000, 2.489735e+00
0.395000, 2.584401e+00
0.400000, 2.681770e+00
0.405000, 2.781887e+00
0.410000, 2.884796e+00
0.415000, 2.990540e+00
0.420000, 3.099164e+00
0.425000, 3.210711e+00
0.430000, 3.325225e+00
0.435000, 3.442749e+00
0.440000, 3.563328e+00
0.445000, 3.687004e+00
0.450000, 3.813821e+00
0.455000, 3.943822e+00
0.460000, 4.077051e+00
0.465000, 4.213550e+00
0.470000, 4.353363e+00
0.475000, 4.496532e+00
0.480000, 4.643100e+00
0.485000, 4.793111e+00
0.490000, 4.946606e+00
0.495000, 5.103628e+00
0.500000, 5.264220e+00
0.505000, 5.428424e+00
0.510000, 5.596282e+00
0.515000, 5.767837e+00
0.520000, 5.943129e+00
0.525000, 6.122202e+00
0.530000, 6.305097e+00
0.535000, 6.491856e+00
0.540000, 6.682520e+00
0.545000, 6.877131e+00
0.550000, 7.075731e+00
0.555000, 7.278360e+00
0.560000, 7.485061e+00
0.565000, 7.695873e+00
0.570000, 7.910839e+00
0.575000, 8.129999e+00
0.580000, 8.353395e+00
0.585000, 8.581066e+00
0.590000, 8.813054e+00
0.595000, 9.049399e+00
0.600000, 9.290142e+00
0.605000, 9.535323e+00
0.610000, 9.784983e+00
0.615000, 1.003916e+01
0.620000, 1.029790e+01
0.625000, 1.056124e+01
0.630000, 1.082922e+01
0.635000, 1.110187e+01
0.640000, 1.137925e+01
0.645000, 1.166138e+01
0.650000, 1.194832e+01
0.655000, 1.224009e+01
0.660000, 1.253674e+01
0.665000, 1.283831e+01
0.670000, 1.314484e+01
0.675000, 1.345637e+01
0.680000, 1.377293e+01
0.685000, 1.409456e+01
0.690000, 1.442132e+01
0.695000, 1.475322e+01
0.700000, 1.509032e+01
0.705000, 1.543266e+01
0.710000, 1.578026e+01
0.715000, 1.613318e+01
0.720000, 1.649144e+01
0.725000, 1.685510e+01
0.730000, 1.722418e+01
0.735000, 1.759873e+01
0.740000, 1.797878e+01
0.745000, 1.836438e+01
0.750000, 1.875556e+01
0.755000, 1.915236e+01
0.760000, 1.955483e+01
0.765000, 1.996299e+01
0.770000, 2.037689e+01
0.775000, 2.079656e+01
0.780000, 2.122205e+01
0.785000, 2.165340e+01
0.790000, 2.209063e+01
0.795000, 2.253380e+01
0.800000, 2.298293e+01
0.805000, 2.343807e+01
0.810000, 2.389925e+01
0.815000, 2.436652e+01
0.820000, 2.483990e+01
0.825000, 2.531945e+01
0.830000, 2.580520e+01
0.835000, 2.629718e+01
0.840000, 2.679543e+01
0.845000, 2.730000e+01
0.850000, 2.781092e+01
0.855000, 2.832822e+01
0.860000, 2.885195e+01
0.865000, 2.938215e+01
0.870000, 2.991885e+01
0.875000, 3.046209e+01
0.880000, 3.101191e+01
0.885000, 3.156834e+01
0.890000, 3.213143e+01
0.895000, 3.270121e+01
0.900000, 3.327772e+01
0.905000, 3.386100e+01
0.910000, 3.445109e+01
0.915000, 3.504802e+01
0.920000, 3.565183e+01
0.925000, 3.626256e+01
0.930000, 3.688024e+01
0.935000, 3.750493e+01
0.940000, 3.813664e+01
0.945000, 3.877543e+01
0.950000, 3.942132e+01
0.955000, 4.007436e+01
0.960000, 4.073458e+01
0.965000, 4.140203e+01
0.970000, 4.207673e+01
0.975000, 4.275873e+01
0.980000, 4.344807e+01
0.985000, 4.414477e+01
0.990000, 4.484889e+01
0.995000, 4.556046e+01
1.000000, 4.627951e+01
1.005000, 4.700608e+01
1.010000, 4.774021e+01
1.015000, 4.848194e+01
1.020000, 4.923131e+01
1.025000, 4.998835e+01
1.030000, 5.075310e+01
1.035000, 5.152560e+01
1.040000, 5.230589e+01
1.045000, 5.309400e+01
1.050000, 5.388997e+01
1.055000, 5.469384e+01
1.060000, 5.550564e+01
1.065000, 5.632542e+01
1.070000, 5.715321e+01
1.075000, 5.798905e+01
1.080000, 5.883298e+01
1.085000, 5.968503e+01
1.090000, 6.054524e+01
1.095000, 6.141365e+01
1.100000, 6.229030e+01
1.105000, 6.317522e+01
1.110000, 6.406845e+01
1.115000, 6.497003e+01
1.120000, 6.588000e+01
1.125000, 6.679839e+01
1.130000, 6.772524e+01
1.135000, 6.866059e+01
1.140000, 6.960448e+01
1.145000, 7.055694e+01
1.150000, 7.151801e+01
1.155000, 7.248773e+01
1.160000, 7.346614e+01
1.165000, 7.445327e+01
1.170000, 7.544916e+01
1.175000, 7.645385e+01
1.180000, 7.746738e+01
1.185000, 7.848978e+01
1.190000, 7.952109e+01
1.195000, 8.056135e+01
1.200000, 8.161059e+01
1.205000, 8.266886e+01
1.210000, 8.373619e+01
1.215000, 8.481261e+01
1.220000, 8.589818e+01
1.225000, 8.699291e+01
1.230000, 8.809686e+01
1.235000, 8.921005e+01
1.240000, 9.033253e+01
1.245000, 9.146433e+01
1.250000, 9.260549e+01
1.255000, 9.375604e+01
1.260000, 9.491604e+01
1.265000, 9.608550e+01
1.270000, 9.726447e+01
1.275000, 9.845299e+01
1.280000, 9.965109e+01
1.285000, 1.008588e+02
1.290000, 1.020762e+02
1.295000, 1.033033e+02
1.300000, 1.045401e+02
1.305000, 1.057867e+02
1.310000, 1.070431e+02
1.315000, 1.083093e+02
1.320000, 1.095855e+02
1.325000, 1.108715e+02
1.330000, 1.121675e+02
1.335000, 1.134735e+02
1.340000, 1.147896e+02
1.345000, 1.161157e+02
1.350000, 1.174519e+02
1.355000, 1.187982e+02
1.360000, 1.201548e+02
1.365000, 1.215215e+02
1.370000, 1.228986e+02
1.375000, 1.242859e+02
1.380000, 1.256835e+02
1.385000, 1.270915e+02
1.390000, 1.285100e+02
1.395000, 1.299388e+02
1.400000, 1.313782e+02
1.405000, 1.328280e+02
1.410000, 1.342885e+02
1.415000, 1.357595e+02
1.420000, 1.372411e+02
1.425000, 1.387334e+02
1.430000, 1.402365e+02
1.435000, 1.417502e+02
1.440000, 1.432748e+02
1.445000, 1.448102e+02
1.450000, 1.463564e+02
1.455000, 1.479135e+02
1.460000, 1.494816e+02
1.465000, 1.510606e+02
1.470000, 1.526506e+02
1.475000, 1.542517e+02
1.480000, 1.558638e+02
1.485000, 1.574871e+02
1.490000, 1.591215e+02
1.495000, 1.607671e+02
1.500000, 1.624239e+02
1.505000, 1.640920e+02
1.510000, 1.657715e+02
1.515000, 1.674622e+02
1.520000, 1.691643e+02
1.525000, 1.708779e+02
1.530000, 1.726029e+02
1.535000, 1.743394e+02
1.540000, 1.760874e+02
1.545000, 1.778470e+02
1.550000, 1.796182e+02
1.555000, 1.814010e+02
1.560000, 1.831955e+02
1.565000, 1.850018e+02
1.570000, 1.868197e+02
1.575000, 1.886495e+02
1.580000, 1.904911e+02
1.585000, 1.923446e+02
1.590000, 1.942099e+02
1.595000, 1.960873e+02
1.600000, 1.979765e+02
1.605000, 1.998778e+02
1.610000, 2.017912e+02
1.615000, 2.037166e+02
1.620000, 2.056542e+02
1.625000, 2.076040e+02
1.630000, 2.095659e+02
1.635000, 2.115401e+02
1.640000, 2.135265e+02
1.645000, 2.155253e+02
1.650000, 2.175364e+02
1.655000, 2.195599e+02
1.660000, 2.215958e+02
1.665000, 2.236442e+02
1.670000, 2.257051e+02
1.675000, 2.277786e+02
1.680000, 2.298646e+02
1.685000, 2.319632e+02
1.690000, 2.340745e+02
1.695000, 2.361985e+02
1.700000, 2.383352e+02
1.705000, 2.404846e+02
1.710000, 2.426469e+02
1.715000, 2.448220e+02
1.720000, 2.470099e+02
1.725000, 2.492108e+02
1.730000, 2.514247e+02
1.735000, 2.536515e+02
1.740000, 2.558913e+02
1.745000, 2.581442e+02
1.750000, 2.604102e+02
1.755000, 2.626894e+02
1.760000, 2.649817e+02
1.765000, 2.672872e+02
1.770000, 2.696060e+02
1.775000, 2.719381e+02
1.780000, 2.742835e+02
1.785000, 2.766422e+02
1.790000, 2.790144e+02
1.795000, 2.814000e+02
1.800000, 2.837990e+02
1.805000, 2.862116e+02
1.810000, 2.886377e+02
1.815000, 2.910774e+02
1.820000, 2.935307e+02
1.825000, 2.959977e+02
1.830000, 2.984784e+02
1.835000, 3.009729e+02
1.840000, 3.034811e+02
1.845000, 3.060031e+02
1.850000, 3.085389e+02
1.855000, 3.110887e+02
1.860000, 3.136524e+02
1.865000, 3.162300e+02
1.870000, 3.188216e+02
1.875000, 3.214273e+02
1.880000, 3.240470e+02
1.885000, 3.266809e+02
1.890000, 3.293289e+02
1.895000, 3.319910e+02
1.900000, 3.346674e+02
1.905000, 3.373581e+02
1.910000, 3.400631e+02
1.915000, 3.427823e+02
1.920000, 3.455160e+02
1.925000, 3.482641e+02
1.930000, 3.510266e+02
1.935000, 3.538036e+02
1.940000, 3.565951e+02
1.945000, 3.594012e+02
1.950000, 3.622219e+02
1.955000, 3.650572e+02
1.960000, 3.679072e+02
1.965000, 3.707720e+02
1.970000, 3.736518e+02
1.975000, 3.765469e+02
1.980000, 3.794582e+02
1.985000, 3.823877e+02
1.990000, 3.853391e+02
1.995000, 3.883192e+02
2.000000, 3.913401e+02


Sigma_0=0.35

Sigma     u
0.000000, 0.000000e+00
0.005000, 1.384677e-03
0.010000, 2.779797e-03
0.015000, 4.195893e-03
0.020000, 5.643666e-03
0.025000, 7.134073e-03
0.030000, 8.678411e-03
0.035000, 1.028839e-02
0.040000, 1.197624e-02
0.045000, 1.375476e-02
0.050000, 1.563738e-02
0.055000, 1.763828e-02
0.060000, 1.977243e-02
0.065000, 2.205563e-02
0.070000, 2.450457e-02
0.075000, 2.713690e-02
0.080000, 2.997125e-02
0.085000, 3.302724e-02
0.090000, 3.632553e-02
0.095000, 3.988782e-02
0.100000, 4.373686e-02
0.105000, 4.789643e-02
0.110000, 5.239136e-02
0.115000, 5.724752e-02
0.120000, 6.249178e-02
0.125000, 6.815197e-02
0.130000, 7.425694e-02
0.135000, 8.083644e-02
0.140000, 8.792114e-02
0.145000, 9.554260e-02
0.150000, 1.037332e-01
0.155000, 1.125262e-01
0.160000, 1.219557e-01
0.165000, 1.320562e-01
0.170000, 1.428635e-01
0.175000, 1.544136e-01
0.180000, 1.667434e-01
0.185000, 1.798904e-01
0.190000, 1.938926e-01
0.195000, 2.087886e-01
0.200000, 2.246177e-01
0.205000, 2.414196e-01
0.210000, 2.592343e-01
0.215000, 2.781026e-01
0.220000, 2.980654e-01
0.225000, 3.191642e-01
0.230000, 3.414408e-01
0.235000, 3.649374e-01
0.240000, 3.896965e-01
0.245000, 4.157609e-01
0.250000, 4.431737e-01
0.255000, 4.719783e-01
0.260000, 5.022182e-01
0.265000, 5.339372e-01
0.270000, 5.671795e-01
0.275000, 6.019893e-01
0.280000, 6.384108e-01
0.285000, 6.764887e-01
0.290000, 7.162677e-01
0.295000, 7.577925e-01
0.300000, 8.011082e-01
0.305000, 8.462596e-01
0.310000, 8.932919e-01
0.315000, 9.422502e-01
0.320000, 9.931798e-01
0.325000, 1.046126e+00
0.330000, 1.101134e+00
0.335000, 1.158249e+00
0.340000, 1.217517e+00
0.345000, 1.278982e+00
0.350000, 1.342691e+00
0.355000, 1.408688e+00
0.360000, 1.477019e+00
0.365000, 1.547729e+00
0.370000, 1.620863e+00
0.375000, 1.696467e+00
0.380000, 1.774585e+00
0.385000, 1.855263e+00
0.390000, 1.938545e+00
0.395000, 2.024477e+00
0.400000, 2.113103e+00
0.405000, 2.204469e+00
0.410000, 2.298618e+00
0.415000, 2.395596e+00
0.420000, 2.495447e+00
0.425000, 2.598216e+00
0.430000, 2.703946e+00
0.435000, 2.812682e+00
0.440000, 2.924468e+00
0.445000, 3.039348e+00
0.450000, 3.157366e+00
0.455000, 3.278565e+00
0.460000, 3.402990e+00
0.465000, 3.530684e+00
0.470000, 3.661691e+00
0.475000, 3.796053e+00
0.480000, 3.933814e+00
0.485000, 4.075017e+00
0.490000, 4.219705e+00
0.495000, 4.367921e+00
0.500000, 4.519708e+00
0.505000, 4.675108e+00
0.510000, 4.834163e+00
0.515000, 4.996917e+00
0.520000, 5.163412e+00
0.525000, 5.333688e+00
0.530000, 5.507790e+00
0.535000, 5.685758e+00
0.540000, 5.867635e+00
0.545000, 6.053462e+00
0.550000, 6.243281e+00
0.555000, 6.437133e+00
0.560000, 6.635060e+00
0.565000, 6.837103e+00
0.570000, 7.043304e+00
0.575000, 7.253703e+00
0.580000, 7.468341e+00
0.585000, 7.687260e+00
0.590000, 7.910499e+00
0.595000, 8.138101e+00
0.600000, 8.370105e+00
0.605000, 8.606553e+00
0.610000, 8.847484e+00
0.615000, 9.092939e+00
0.620000, 9.342958e+00
0.625000, 9.597581e+00
0.630000, 9.856849e+00
0.635000, 1.012080e+01
0.640000, 1.038948e+01
0.645000, 1.066292e+01
0.650000, 1.094117e+01
0.655000, 1.122426e+01
0.660000, 1.151223e+01
0.665000, 1.180513e+01
0.670000, 1.210299e+01
0.675000, 1.240585e+01
0.680000, 1.271376e+01
0.685000, 1.302674e+01
0.690000, 1.334485e+01
0.695000, 1.366811e+01
0.700000, 1.399658e+01
0.705000, 1.433028e+01
0.710000, 1.466926e+01
0.715000, 1.501356e+01
0.720000, 1.536321e+01
0.725000, 1.571825e+01
0.730000, 1.607873e+01
0.735000, 1.644468e+01
0.740000, 1.681614e+01
0.745000, 1.719315e+01
0.750000, 1.757575e+01
0.755000, 1.796397e+01
0.760000, 1.835786e+01
0.765000, 1.875746e+01
0.770000, 1.916279e+01
0.775000, 1.957391e+01
0.780000, 1.999085e+01
0.785000, 2.041364e+01
0.790000, 2.084233e+01
0.795000, 2.127696e+01
0.800000, 2.171755e+01
0.805000, 2.216416e+01
0.810000, 2.261682e+01
0.815000, 2.307557e+01
0.820000, 2.354044e+01
0.825000, 2.401147e+01
0.830000, 2.448871e+01
0.835000, 2.497219e+01
0.840000, 2.546195e+01
0.845000, 2.595802e+01
0.850000, 2.646045e+01
0.855000, 2.696927e+01
0.860000, 2.748452e+01
0.865000, 2.800624e+01
0.870000, 2.853447e+01
0.875000, 2.906924e+01
0.880000, 2.961059e+01
0.885000, 3.015857e+01
0.890000, 3.071320e+01
0.895000, 3.127453e+01
0.900000, 3.184259e+01
0.905000, 3.241743e+01
0.910000, 3.299907e+01
0.915000, 3.358757e+01
0.920000, 3.418294e+01
0.925000, 3.478524e+01
0.930000, 3.539450e+01
0.935000, 3.601076e+01
0.940000, 3.663406e+01
0.945000, 3.726443e+01
0.950000, 3.790191e+01
0.955000, 3.854655e+01
0.960000, 3.919837e+01
0.965000, 3.985741e+01
0.970000, 4.052372e+01
0.975000, 4.119732e+01
0.980000, 4.187827e+01
0.985000, 4.256659e+01
0.990000, 4.326232e+01
0.995000, 4.396550e+01
1.000000, 4.467617e+01
1.005000, 4.539437e+01
1.010000, 4.612013e+01
1.015000, 4.685350e+01
1.020000, 4.759450e+01
1.025000, 4.834317e+01
1.030000, 4.909956e+01
1.035000, 4.986371e+01
1.040000, 5.063564e+01
1.045000, 5.141540e+01
1.050000, 5.220302e+01
1.055000, 5.299854e+01
1.060000, 5.380200e+01
1.065000, 5.461344e+01
1.070000, 5.543289e+01
1.075000, 5.626040e+01
1.080000, 5.709599e+01
1.085000, 5.793971e+01
1.090000, 5.879159e+01
1.095000, 5.965168e+01
1.100000, 6.052000e+01
1.105000, 6.139660e+01
1.110000, 6.228152e+01
1.115000, 6.317478e+01
1.120000, 6.407643e+01
1.125000, 6.498651e+01
1.130000, 6.590506e+01
1.135000, 6.683210e+01
1.140000, 6.776768e+01
1.145000, 6.871184e+01
1.150000, 6.966461e+01
1.155000, 7.062603e+01
1.160000, 7.159614e+01
1.165000, 7.257498e+01
1.170000, 7.356258e+01
1.175000, 7.455898e+01
1.180000, 7.556422e+01
1.185000, 7.657833e+01
1.190000, 7.760136e+01
1.195000, 7.863334e+01
1.200000, 7.967430e+01
1.205000, 8.072429e+01
1.210000, 8.178334e+01
1.215000, 8.285150e+01
1.220000, 8.392879e+01
1.225000, 8.501525e+01
1.230000, 8.611093e+01
1.235000, 8.721585e+01
1.240000, 8.833006e+01
1.245000, 8.945360e+01
1.250000, 9.058650e+01
1.255000, 9.172879e+01
1.260000, 9.288053e+01
1.265000, 9.404173e+01
1.270000, 9.521245e+01
1.275000, 9.639271e+01
1.280000, 9.758257e+01
1.285000, 9.878204e+01
1.290000, 9.999118e+01
1.295000, 1.012100e+02
1.300000, 1.024386e+02
1.305000, 1.036769e+02
1.310000, 1.049251e+02
1.315000, 1.061831e+02
1.320000, 1.074510e+02
1.325000, 1.087288e+02
1.330000, 1.100165e+02
1.335000, 1.113143e+02
1.340000, 1.126221e+02
1.345000, 1.139400e+02
1.350000, 1.152680e+02
1.355000, 1.166061e+02
1.360000, 1.179544e+02
1.365000, 1.193129e+02
1.370000, 1.206817e+02
1.375000, 1.220608e+02
1.380000, 1.234502e+02
1.385000, 1.248500e+02
1.390000, 1.262602e+02
1.395000, 1.276809e+02
1.400000, 1.291120e+02
1.405000, 1.305536e+02
1.410000, 1.320058e+02
1.415000, 1.334686e+02
1.420000, 1.349421e+02
1.425000, 1.364262e+02
1.430000, 1.379210e+02
1.435000, 1.394266e+02
1.440000, 1.409429e+02
1.445000, 1.424700e+02
1.450000, 1.440081e+02
1.455000, 1.455570e+02
1.460000, 1.471168e+02
1.465000, 1.486876e+02
1.470000, 1.502694e+02
1.475000, 1.518623e+02
1.480000, 1.534662e+02
1.485000, 1.550813e+02
1.490000, 1.567075e+02
1.495000, 1.583449e+02
1.500000, 1.599936e+02
1.505000, 1.616535e+02
1.510000, 1.633247e+02
1.515000, 1.650072e+02
1.520000, 1.667012e+02
1.525000, 1.684065e+02
1.530000, 1.701233e+02
1.535000, 1.718516e+02
1.540000, 1.735915e+02
1.545000, 1.753429e+02
1.550000, 1.771059e+02
1.555000, 1.788805e+02
1.560000, 1.806668e+02
1.565000, 1.824649e+02
1.570000, 1.842746e+02
1.575000, 1.860962e+02
1.580000, 1.879296e+02
1.585000, 1.897749e+02
1.590000, 1.916321e+02
1.595000, 1.935012e+02
1.600000, 1.953823e+02
1.605000, 1.972755e+02
1.610000, 1.991806e+02
1.615000, 2.010979e+02
1.620000, 2.030273e+02
1.625000, 2.049688e+02
1.630000, 2.069226e+02
1.635000, 2.088886e+02
1.640000, 2.108669e+02
1.645000, 2.128574e+02
1.650000, 2.148604e+02
1.655000, 2.168757e+02
1.660000, 2.189035e+02
1.665000, 2.209437e+02
1.670000, 2.229964e+02
1.675000, 2.250617e+02
1.680000, 2.271395e+02
1.685000, 2.292300e+02
1.690000, 2.313331e+02
1.695000, 2.334489e+02
1.700000, 2.355774e+02
1.705000, 2.377187e+02
1.710000, 2.398728e+02
1.715000, 2.420397e+02
1.720000, 2.442195e+02
1.725000, 2.464122e+02
1.730000, 2.486179e+02
1.735000, 2.508365e+02
1.740000, 2.530682e+02
1.745000, 2.553129e+02
1.750000, 2.575708e+02
1.755000, 2.598418e+02
1.760000, 2.621259e+02
1.765000, 2.644233e+02
1.770000, 2.667339e+02
1.775000, 2.690578e+02
1.780000, 2.713950e+02
1.785000, 2.737456e+02
1.790000, 2.761096e+02
1.795000, 2.784870e+02
1.800000, 2.808779e+02
1.805000, 2.832823e+02
1.810000, 2.857003e+02
1.815000, 2.881318e+02
1.820000, 2.905770e+02
1.825000, 2.930358e+02
1.830000, 2.955083e+02
1.835000, 2.979946e+02
1.840000, 3.004947e+02
1.845000, 3.030085e+02
1.850000, 3.055362e+02
1.855000, 3.080778e+02
1.860000, 3.106333e+02
1.865000, 3.132028e+02
1.870000, 3.157863e+02
1.875000, 3.183838e+02
1.880000, 3.209954e+02
1.885000, 3.236210e+02
1.890000, 3.262609e+02
1.895000, 3.289149e+02
1.900000, 3.315831e+02
1.905000, 3.342656e+02
1.910000, 3.369624e+02
1.915000, 3.396736e+02
1.920000, 3.423991e+02
1.925000, 3.451390e+02
1.930000, 3.478934e+02
1.935000, 3.506622e+02
1.940000, 3.534456e+02
1.945000, 3.562435e+02
1.950000, 3.590560e+02
1.955000, 3.618832e+02
1.960000, 3.647251e+02
1.965000, 3.675817e+02
1.970000, 3.704533e+02
1.975000, 3.733403e+02
1.980000, 3.762435e+02
1.985000, 3.791650e+02
1.990000, 3.821084e+02
1.995000, 3.850807e+02
2.000000, 3.880940e+02


Sigma_0=0.4

Sigma     u
0.000000, 0.000000e+00
0.005000, -1.097632e-03
0.010000, -2.194893e-03
0.015000, -3.291246e-03
0.020000, -4.386210e-03
0.025000, -5.479284e-03
0.030000, -6.569939e-03
0.035000, -7.657603e-03
0.040000, -8.741655e-03
0.045000, -9.821404e-03
0.050000, -1.089608e-02
0.055000, -1.196481e-02
0.060000, -1.302659e-02
0.065000, -1.408026e-02
0.070000, -1.512448e-02
0.075000, -1.615765e-02
0.080000, -1.717786e-02
0.085000, -1.818281e-02
0.090000, -1.916972e-02
0.095000, -2.013516e-02
0.100000, -2.107489e-02
0.105000, -2.198358e-02
0.110000, -2.285457e-02
0.115000, -2.367936e-02
0.120000, -2.444715e-02
0.125000, -2.514422e-02
0.130000, -2.575313e-02
0.135000, -2.625218e-02
0.140000, -2.661557e-02
0.145000, -2.681773e-02
0.150000, -2.685585e-02
0.155000, -2.661870e-02
0.160000, -2.604429e-02
0.165000, -2.507807e-02
0.170000, -2.365017e-02
0.175000, -2.168369e-02
0.180000, -1.910041e-02
0.185000, -1.582469e-02
0.190000, -1.178592e-02
0.195000, -6.919647e-03
0.200000, -1.167506e-03
0.205000, 5.523585e-03
0.210000, 1.320262e-02
0.215000, 2.191567e-02
0.220000, 3.170694e-02
0.225000, 4.261950e-02
0.230000, 5.469589e-02
0.235000, 6.797847e-02
0.240000, 8.250967e-02
0.245000, 9.833214e-02
0.250000, 1.154888e-01
0.255000, 1.340230e-01
0.260000, 1.539782e-01
0.265000, 1.753984e-01
0.270000, 1.983278e-01
0.275000, 2.228109e-01
0.280000, 2.488924e-01
0.285000, 2.766173e-01
0.290000, 3.060307e-01
0.295000, 3.371780e-01
0.300000, 3.701047e-01
0.305000, 4.048564e-01
0.310000, 4.414788e-01
0.315000, 4.800177e-01
0.320000, 5.205189e-01
0.325000, 5.630285e-01
0.330000, 6.075923e-01
0.335000, 6.542563e-01
0.340000, 7.030666e-01
0.345000, 7.540691e-01
0.350000, 8.073098e-01
0.355000, 8.628347e-01
0.360000, 9.206896e-01
0.365000, 9.809205e-01
0.370000, 1.043573e+00
0.375000, 1.108693e+00
0.380000, 1.176327e+00
0.385000, 1.246519e+00
0.390000, 1.319315e+00
0.395000, 1.394761e+00
0.400000, 1.472903e+00
0.405000, 1.553785e+00
0.410000, 1.637452e+00
0.415000, 1.723950e+00
0.420000, 1.813324e+00
0.425000, 1.905618e+00
0.430000, 2.000877e+00
0.435000, 2.099145e+00
0.440000, 2.200468e+00
0.445000, 2.304890e+00
0.450000, 2.412454e+00
0.455000, 2.523205e+00
0.460000, 2.637187e+00
0.465000, 2.754443e+00
0.470000, 2.875018e+00
0.475000, 2.998954e+00
0.480000, 3.126296e+00
0.485000, 3.257087e+00
0.490000, 3.391370e+00
0.495000, 3.529187e+00
0.500000, 3.670583e+00
0.505000, 3.815599e+00
0.510000, 3.964279e+00
0.515000, 4.116664e+00
0.520000, 4.272798e+00
0.525000, 4.432723e+00
0.530000, 4.596480e+00
0.535000, 4.764113e+00
0.540000, 4.935662e+00
0.545000, 5.111170e+00
0.550000, 5.290678e+00
0.555000, 5.474228e+00
0.560000, 5.661862e+00
0.565000, 5.853621e+00
0.570000, 6.049545e+00
0.575000, 6.249677e+00
0.580000, 6.454057e+00
0.585000, 6.662726e+00
0.590000, 6.875726e+00
0.595000, 7.093096e+00
0.600000, 7.314877e+00
0.605000, 7.541111e+00
0.610000, 7.771837e+00
0.615000, 8.007095e+00
0.620000, 8.246927e+00
0.625000, 8.491372e+00
0.630000, 8.740471e+00
0.635000, 8.994262e+00
0.640000, 9.252788e+00
0.645000, 9.516086e+00
0.650000, 9.784197e+00
0.655000, 1.005716e+01
0.660000, 1.033502e+01
0.665000, 1.061781e+01
0.670000, 1.090557e+01
0.675000, 1.119834e+01
0.680000, 1.149616e+01
0.685000, 1.179907e+01
0.690000, 1.210711e+01
0.695000, 1.242031e+01
0.700000, 1.273873e+01
0.705000, 1.306239e+01
0.710000, 1.339133e+01
0.715000, 1.372560e+01
0.720000, 1.406523e+01
0.725000, 1.441027e+01
0.730000, 1.476074e+01
0.735000, 1.511670e+01
0.740000, 1.547817e+01
0.745000, 1.584520e+01
0.750000, 1.621782e+01
0.755000, 1.659608e+01
0.760000, 1.698001e+01
0.765000, 1.736966e+01
0.770000, 1.776505e+01
0.775000, 1.816623e+01
0.780000, 1.857323e+01
0.785000, 1.898610e+01
0.790000, 1.940488e+01
0.795000, 1.982959e+01
0.800000, 2.026029e+01
0.805000, 2.069700e+01
0.810000, 2.113977e+01
0.815000, 2.158863e+01
0.820000, 2.204363e+01
0.825000, 2.250479e+01
0.830000, 2.297217e+01
0.835000, 2.344579e+01
0.840000, 2.392569e+01
0.845000, 2.441192e+01
0.850000, 2.490451e+01
0.855000, 2.540350e+01
0.860000, 2.590892e+01
0.865000, 2.642082e+01
0.870000, 2.693923e+01
0.875000, 2.746419e+01
0.880000, 2.799574e+01
0.885000, 2.853391e+01
0.890000, 2.907875e+01
0.895000, 2.963029e+01
0.900000, 3.018857e+01
0.905000, 3.075363e+01
0.910000, 3.132550e+01
0.915000, 3.190422e+01
0.920000, 3.248983e+01
0.925000, 3.308238e+01
0.930000, 3.368188e+01
0.935000, 3.428840e+01
0.940000, 3.490195e+01
0.945000, 3.552258e+01
0.950000, 3.615033e+01
0.955000, 3.678523e+01
0.960000, 3.742732e+01
0.965000, 3.807665e+01
0.970000, 3.873324e+01
0.975000, 3.939713e+01
0.980000, 4.006837e+01
0.985000, 4.074698e+01
0.990000, 4.143302e+01
0.995000, 4.212651e+01
1.000000, 4.282749e+01
1.005000, 4.353600e+01
1.010000, 4.425207e+01
1.015000, 4.497576e+01
1.020000, 4.570708e+01
1.025000, 4.644609e+01
1.030000, 4.719281e+01
1.035000, 4.794729e+01
1.040000, 4.870956e+01
1.045000, 4.947966e+01
1.050000, 5.025763e+01
1.055000, 5.104350e+01
1.060000, 5.183732e+01
1.065000, 5.263912e+01
1.070000, 5.344893e+01
1.075000, 5.426680e+01
1.080000, 5.509276e+01
1.085000, 5.592685e+01
1.090000, 5.676910e+01
1.095000, 5.761957e+01
1.100000, 5.847827e+01
1.105000, 5.934525e+01
1.110000, 6.022055e+01
1.115000, 6.110421e+01
1.120000, 6.199625e+01
1.125000, 6.289673e+01
1.130000, 6.380567e+01
1.135000, 6.472311e+01
1.140000, 6.564910e+01
1.145000, 6.658367e+01
1.150000, 6.752685e+01
1.155000, 6.847868e+01
1.160000, 6.943921e+01
1.165000, 7.040846e+01
1.170000, 7.138648e+01
1.175000, 7.237330e+01
1.180000, 7.336897e+01
1.185000, 7.437351e+01
1.190000, 7.538696e+01
1.195000, 7.640937e+01
1.200000, 7.744077e+01
1.205000, 7.848120e+01
1.210000, 7.953069e+01
1.215000, 8.058929e+01
1.220000, 8.165702e+01
1.225000, 8.273393e+01
1.230000, 8.382006e+01
1.235000, 8.491543e+01
1.240000, 8.602010e+01
1.245000, 8.713409e+01
1.250000, 8.825745e+01
1.255000, 8.939020e+01
1.260000, 9.053239e+01
1.265000, 9.168406e+01
1.270000, 9.284525e+01
1.275000, 9.401598e+01
1.280000, 9.519630e+01
1.285000, 9.638625e+01
1.290000, 9.758586e+01
1.295000, 9.879516e+01
1.300000, 1.000142e+02
1.305000, 1.012430e+02
1.310000, 1.024817e+02
1.315000, 1.037301e+02
1.320000, 1.049885e+02
1.325000, 1.062568e+02
1.330000, 1.075351e+02
1.335000, 1.088233e+02
1.340000, 1.101216e+02
1.345000, 1.114300e+02
1.350000, 1.127485e+02
1.355000, 1.140771e+02
1.360000, 1.154159e+02
1.365000, 1.167649e+02
1.370000, 1.181242e+02
1.375000, 1.194938e+02
1.380000, 1.208737e+02
1.385000, 1.222640e+02
1.390000, 1.236647e+02
1.395000, 1.250759e+02
1.400000, 1.264975e+02
1.405000, 1.279297e+02
1.410000, 1.293724e+02
1.415000, 1.308257e+02
1.420000, 1.322897e+02
1.425000, 1.337643e+02
1.430000, 1.352496e+02
1.435000, 1.367457e+02
1.440000, 1.382525e+02
1.445000, 1.397702e+02
1.450000, 1.412988e+02
1.455000, 1.428382e+02
1.460000, 1.443886e+02
1.465000, 1.459499e+02
1.470000, 1.475222e+02
1.475000, 1.491056e+02
1.480000, 1.507001e+02
1.485000, 1.523057e+02
1.490000, 1.539224e+02
1.495000, 1.555504e+02
1.500000, 1.571896e+02
1.505000, 1.588400e+02
1.510000, 1.605017e+02
1.515000, 1.621748e+02
1.520000, 1.638593e+02
1.525000, 1.655552e+02
1.530000, 1.672625e+02
1.535000, 1.689814e+02
1.540000, 1.707118e+02
1.545000, 1.724537e+02
1.550000, 1.742072e+02
1.555000, 1.759724e+02
1.560000, 1.777493e+02
1.565000, 1.795379e+02
1.570000, 1.813382e+02
1.575000, 1.831503e+02
1.580000, 1.849743e+02
1.585000, 1.868101e+02
1.590000, 1.886579e+02
1.595000, 1.905175e+02
1.600000, 1.923892e+02
1.605000, 1.942729e+02
1.610000, 1.961686e+02
1.615000, 1.980764e+02
1.620000, 1.999964e+02
1.625000, 2.019285e+02
1.630000, 2.038728e+02
1.635000, 2.058294e+02
1.640000, 2.077982e+02
1.645000, 2.097793e+02
1.650000, 2.117728e+02
1.655000, 2.137787e+02
1.660000, 2.157970e+02
1.665000, 2.178278e+02
1.670000, 2.198711e+02
1.675000, 2.219269e+02
1.680000, 2.239953e+02
1.685000, 2.260764e+02
1.690000, 2.281700e+02
1.695000, 2.302764e+02
1.700000, 2.323955e+02
1.705000, 2.345273e+02
1.710000, 2.366720e+02
1.715000, 2.388295e+02
1.720000, 2.409999e+02
1.725000, 2.431831e+02
1.730000, 2.453794e+02
1.735000, 2.475886e+02
1.740000, 2.498109e+02
1.745000, 2.520462e+02
1.750000, 2.542946e+02
1.755000, 2.565561e+02
1.760000, 2.588309e+02
1.765000, 2.611188e+02
1.770000, 2.634200e+02
1.775000, 2.657345e+02
1.780000, 2.680623e+02
1.785000, 2.704034e+02
1.790000, 2.727580e+02
1.795000, 2.751260e+02
1.800000, 2.775075e+02
1.805000, 2.799025e+02
1.810000, 2.823110e+02
1.815000, 2.847331e+02
1.820000, 2.871689e+02
1.825000, 2.896183e+02
1.830000, 2.920814e+02
1.835000, 2.945583e+02
1.840000, 2.970489e+02
1.845000, 2.995533e+02
1.850000, 3.020716e+02
1.855000, 3.046038e+02
1.860000, 3.071499e+02
1.865000, 3.097100e+02
1.870000, 3.122840e+02
1.875000, 3.148721e+02
1.880000, 3.174743e+02
1.885000, 3.200906e+02
1.890000, 3.227210e+02
1.895000, 3.253656e+02
1.900000, 3.280244e+02
1.905000, 3.306975e+02
1.910000, 3.333849e+02
1.915000, 3.360866e+02
1.920000, 3.388027e+02
1.925000, 3.415332e+02
1.930000, 3.442782e+02
1.935000, 3.470376e+02
1.940000, 3.498116e+02
1.945000, 3.526001e+02
1.950000, 3.554032e+02
1.955000, 3.582210e+02
1.960000, 3.610534e+02
1.965000, 3.639007e+02
1.970000, 3.667629e+02
1.975000, 3.696405e+02
1.980000, 3.725344e+02
1.985000, 3.754465e+02
1.990000, 3.783808e+02
1.995000, 3.813440e+02
2.000000, 3.843486e+02


Sigma_0=0.45

Sigma     u
0.000000, 0.000000e+00
0.005000, -1.197781e-03
0.010000, -2.395527e-03
0.015000, -3.593177e-03
0.020000, -4.790685e-03
0.025000, -5.988001e-03
0.030000, -7.185077e-03
0.035000, -8.381859e-03
0.040000, -9.578296e-03
0.045000, -1.077433e-02
0.050000, -1.196991e-02
0.055000, -1.316496e-02
0.060000, -1.435943e-02
0.065000, -1.555325e-02
0.070000, -1.674634e-02
0.075000, -1.793863e-02
0.080000, -1.913003e-02
0.085000, -2.032045e-02
0.090000, -2.150979e-02
0.095000, -2.269795e-02
0.100000, -2.388480e-02
0.105000, -2.507021e-02
0.110000, -2.625405e-02
0.115000, -2.743614e-02
0.120000, -2.861632e-02
0.125000, -2.979437e-02
0.130000, -3.097008e-02
0.135000, -3.214319e-02
0.140000, -3.331340e-02
0.145000, -3.448039e-02
0.150000, -3.564377e-02
0.155000, -3.680309e-02
0.160000, -3.795785e-02
0.165000, -3.910744e-02
0.170000, -4.025115e-02
0.175000, -4.138814e-02
0.180000, -4.251740e-02
0.185000, -4.363772e-02
0.190000, -4.474764e-02
0.195000, -4.584536e-02
0.200000, -4.692867e-02
0.205000, -4.799482e-02
0.210000, -4.904035e-02
0.215000, -5.006089e-02
0.220000, -5.105083e-02
0.225000, -5.200290e-02
0.230000, -5.290756e-02
0.235000, -5.375212e-02
0.240000, -5.451947e-02
0.245000, -5.518645e-02
0.250000, -5.572221e-02
0.255000, -5.608901e-02
0.260000, -5.625499e-02
0.265000, -5.615445e-02
0.270000, -5.547908e-02
0.275000, -5.410659e-02
0.280000, -5.169434e-02
0.285000, -4.777694e-02
0.290000, -4.179118e-02
0.295000, -3.320180e-02
0.300000, -2.165271e-02
0.305000, -7.018784e-03
0.310000, 1.065650e-02
0.315000, 3.125485e-02
0.320000, 5.464852e-02
0.325000, 8.072993e-02
0.330000, 1.094193e-01
0.335000, 1.406629e-01
0.340000, 1.744284e-01
0.345000, 2.107003e-01
0.350000, 2.494757e-01
0.355000, 2.907618e-01
0.360000, 3.345734e-01
0.365000, 3.809307e-01
0.370000, 4.298587e-01
0.375000, 4.813860e-01
0.380000, 5.355437e-01
0.385000, 5.923652e-01
0.390000, 6.518859e-01
0.395000, 7.141424e-01
0.400000, 7.791725e-01
0.405000, 8.470150e-01
0.410000, 9.177093e-01
0.415000, 9.912956e-01
0.420000, 1.067814e+00
0.425000, 1.147307e+00
0.430000, 1.229815e+00
0.435000, 1.315379e+00
0.440000, 1.404041e+00
0.445000, 1.495845e+00
0.450000, 1.590830e+00
0.455000, 1.689041e+00
0.460000, 1.790518e+00
0.465000, 1.895305e+00
0.470000, 2.003443e+00
0.475000, 2.114976e+00
0.480000, 2.229944e+00
0.485000, 2.348391e+00
0.490000, 2.470359e+00
0.495000, 2.595889e+00
0.500000, 2.725025e+00
0.505000, 2.857807e+00
0.510000, 2.994279e+00
0.515000, 3.134481e+00
0.520000, 3.278456e+00
0.525000, 3.426245e+00
0.530000, 3.577890e+00
0.535000, 3.733433e+00
0.540000, 3.892914e+00
0.545000, 4.056376e+00
0.550000, 4.223859e+00
0.555000, 4.395406e+00
0.560000, 4.571056e+00
0.565000, 4.750850e+00
0.570000, 4.934831e+00
0.575000, 5.123038e+00
0.580000, 5.315512e+00
0.585000, 5.512294e+00
0.590000, 5.713424e+00
0.595000, 5.918943e+00
0.600000, 6.128892e+00
0.605000, 6.343309e+00
0.610000, 6.562236e+00
0.615000, 6.785713e+00
0.620000, 7.013780e+00
0.625000, 7.246476e+00
0.630000, 7.483841e+00
0.635000, 7.725916e+00
0.640000, 7.972739e+00
0.645000, 8.224351e+00
0.650000, 8.480792e+00
0.655000, 8.742099e+00
0.660000, 9.008314e+00
0.665000, 9.279475e+00
0.670000, 9.555622e+00
0.675000, 9.836793e+00
0.680000, 1.012303e+01
0.685000, 1.041437e+01
0.690000, 1.071085e+01
0.695000, 1.101251e+01
0.700000, 1.131939e+01
0.705000, 1.163153e+01
0.710000, 1.194897e+01
0.715000, 1.227175e+01
0.720000, 1.259990e+01
0.725000, 1.293346e+01
0.730000, 1.327248e+01
0.735000, 1.361699e+01
0.740000, 1.396703e+01
0.745000, 1.432263e+01
0.750000, 1.468385e+01
0.755000, 1.505070e+01
0.760000, 1.542324e+01
0.765000, 1.580151e+01
0.770000, 1.618553e+01
0.775000, 1.657535e+01
0.780000, 1.697101e+01
0.785000, 1.737254e+01
0.790000, 1.777999e+01
0.795000, 1.819339e+01
0.800000, 1.861277e+01
0.805000, 1.903819e+01
0.810000, 1.946967e+01
0.815000, 1.990725e+01
0.820000, 2.035097e+01
0.825000, 2.080088e+01
0.830000, 2.125700e+01
0.835000, 2.171937e+01
0.840000, 2.218804e+01
0.845000, 2.266304e+01
0.850000, 2.314441e+01
0.855000, 2.363219e+01
0.860000, 2.412641e+01
0.865000, 2.462711e+01
0.870000, 2.513434e+01
0.875000, 2.564812e+01
0.880000, 2.616849e+01
0.885000, 2.669550e+01
0.890000, 2.722919e+01
0.895000, 2.776958e+01
0.900000, 2.831671e+01
0.905000, 2.887063e+01
0.910000, 2.943138e+01
0.915000, 2.999898e+01
0.920000, 3.057348e+01
0.925000, 3.115491e+01
0.930000, 3.174332e+01
0.935000, 3.233874e+01
0.940000, 3.294120e+01
0.945000, 3.355075e+01
0.950000, 3.416742e+01
0.955000, 3.479126e+01
0.960000, 3.542229e+01
0.965000, 3.606055e+01
0.970000, 3.670609e+01
0.975000, 3.735894e+01
0.980000, 3.801914e+01
0.985000, 3.868672e+01
0.990000, 3.936172e+01
0.995000, 4.004419e+01
1.000000, 4.073415e+01
1.005000, 4.143165e+01
1.010000, 4.213672e+01
1.015000, 4.284940e+01
1.020000, 4.356973e+01
1.025000, 4.429774e+01
1.030000, 4.503347e+01
1.035000, 4.577697e+01
1.040000, 4.652826e+01
1.045000, 4.728739e+01
1.050000, 4.805439e+01
1.055000, 4.882930e+01
1.060000, 4.961216e+01
1.065000, 5.040300e+01
1.070000, 5.120186e+01
1.075000, 5.200878e+01
1.080000, 5.282380e+01
1.085000, 5.364695e+01
1.090000, 5.447828e+01
1.095000, 5.531781e+01
1.100000, 5.616559e+01
1.105000, 5.702165e+01
1.110000, 5.788603e+01
1.115000, 5.875877e+01
1.120000, 5.963991e+01
1.125000, 6.052947e+01
1.130000, 6.142751e+01
1.135000, 6.233406e+01
1.140000, 6.324915e+01
1.145000, 6.417282e+01
1.150000, 6.510512e+01
1.155000, 6.604607e+01
1.160000, 6.699571e+01
1.165000, 6.795409e+01
1.170000, 6.892123e+01
1.175000, 6.989718e+01
1.180000, 7.088198e+01
1.185000, 7.187565e+01
1.190000, 7.287825e+01
1.195000, 7.388980e+01
1.200000, 7.491034e+01
1.205000, 7.593992e+01
1.210000, 7.697856e+01
1.215000, 7.802631e+01
1.220000, 7.908320e+01
1.225000, 8.014926e+01
1.230000, 8.122455e+01
1.235000, 8.230909e+01
1.240000, 8.340292e+01
1.245000, 8.450608e+01
1.250000, 8.561861e+01
1.255000, 8.674054e+01
1.260000, 8.787191e+01
1.265000, 8.901276e+01
1.270000, 9.016313e+01
1.275000, 9.132304e+01
1.280000, 9.249255e+01
1.285000, 9.367169e+01
1.290000, 9.486049e+01
1.295000, 9.605899e+01
1.300000, 9.726723e+01
1.305000, 9.848525e+01
1.310000, 9.971309e+01
1.315000, 1.009508e+02
1.320000, 1.021983e+02
1.325000, 1.034559e+02
1.330000, 1.047233e+02
1.335000, 1.060008e+02
1.340000, 1.072883e+02
1.345000, 1.085859e+02
1.350000, 1.098936e+02
1.355000, 1.112114e+02
1.360000, 1.125394e+02
1.365000, 1.138777e+02
1.370000, 1.152262e+02
1.375000, 1.165850e+02
1.380000, 1.179542e+02
1.385000, 1.193337e+02
1.390000, 1.207236e+02
1.395000, 1.221240e+02
1.400000, 1.235349e+02
1.405000, 1.249563e+02
1.410000, 1.263883e+02
1.415000, 1.278308e+02
1.420000, 1.292840e+02
1.425000, 1.307479e+02
1.430000, 1.322224e+02
1.435000, 1.337078e+02
1.440000, 1.352039e+02
1.445000, 1.367108e+02
1.450000, 1.382286e+02
1.455000, 1.397573e+02
1.460000, 1.412969e+02
1.465000, 1.428475e+02
1.470000, 1.444091e+02
1.475000, 1.459818e+02
1.480000, 1.475655e+02
1.485000, 1.491603e+02
1.490000, 1.507664e+02
1.495000, 1.523836e+02
1.500000, 1.540120e+02
1.505000, 1.556517e+02
1.510000, 1.573027e+02
1.515000, 1.589651e+02
1.520000, 1.606388e+02
1.525000, 1.623240e+02
1.530000, 1.640206e+02
1.535000, 1.657287e+02
1.540000, 1.674484e+02
1.545000, 1.691796e+02
1.550000, 1.709224e+02
1.555000, 1.726769e+02
1.560000, 1.744430e+02
1.565000, 1.762209e+02
1.570000, 1.780105e+02
1.575000, 1.798119e+02
1.580000, 1.816252e+02
1.585000, 1.834503e+02
1.590000, 1.852873e+02
1.595000, 1.871363e+02
1.600000, 1.889972e+02
1.605000, 1.908702e+02
1.610000, 1.927552e+02
1.615000, 1.946523e+02
1.620000, 1.965616e+02
1.625000, 1.984830e+02
1.630000, 2.004166e+02
1.635000, 2.023624e+02
1.640000, 2.043206e+02
1.645000, 2.062910e+02
1.650000, 2.082738e+02
1.655000, 2.102690e+02
1.660000, 2.122766e+02
1.665000, 2.142967e+02
1.670000, 2.163293e+02
1.675000, 2.183744e+02
1.680000, 2.204321e+02
1.685000, 2.225025e+02
1.690000, 2.245854e+02
1.695000, 2.266811e+02
1.700000, 2.287895e+02
1.705000, 2.309107e+02
1.710000, 2.330446e+02
1.715000, 2.351914e+02
1.720000, 2.373511e+02
1.725000, 2.395237e+02
1.730000, 2.417093e+02
1.735000, 2.439078e+02
1.740000, 2.461194e+02
1.745000, 2.483440e+02
1.750000, 2.505817e+02
1.755000, 2.528326e+02
1.760000, 2.550966e+02
1.765000, 2.573739e+02
1.770000, 2.596644e+02
1.775000, 2.619682e+02
1.780000, 2.642853e+02
1.785000, 2.666158e+02
1.790000, 2.689597e+02
1.795000, 2.713170e+02
1.800000, 2.736878e+02
1.805000, 2.760721e+02
1.810000, 2.784700e+02
1.815000, 2.808814e+02
1.820000, 2.833065e+02
1.825000, 2.857452e+02
1.830000, 2.881977e+02
1.835000, 2.906639e+02
1.840000, 2.931438e+02
1.845000, 2.956376e+02
1.850000, 2.981452e+02
1.855000, 3.006667e+02
1.860000, 3.032021e+02
1.865000, 3.057515e+02
1.870000, 3.083149e+02
1.875000, 3.108923e+02
1.880000, 3.134838e+02
1.885000, 3.160894e+02
1.890000, 3.187092e+02
1.895000, 3.213431e+02
1.900000, 3.239913e+02
1.905000, 3.266537e+02
1.910000, 3.293304e+02
1.915000, 3.320215e+02
1.920000, 3.347269e+02
1.925000, 3.374468e+02
1.930000, 3.401811e+02
1.935000, 3.429298e+02
1.940000, 3.456931e+02
1.945000, 3.484710e+02
1.950000, 3.512635e+02
1.955000, 3.540706e+02
1.960000, 3.568924e+02
1.965000, 3.597289e+02
1.970000, 3.625805e+02
1.975000, 3.654474e+02
1.980000, 3.683307e+02
1.985000, 3.712323e+02
1.990000, 3.741562e+02
1.995000, 3.771092e+02
2.000000, 3.801039e+02


Sigma_0=0.5

Sigma     u
0.000000, 0.000000e+00
0.005000, -1.215276e-03
0.010000, -2.430541e-03
0.015000, -3.645773e-03
0.020000, -4.860956e-03
0.025000, -6.076073e-03
0.030000, -7.291109e-03
0.035000, -8.506045e-03
0.040000, -9.720864e-03
0.045000, -1.093555e-02
0.050000, -1.215008e-02
0.055000, -1.336444e-02
0.060000, -1.457861e-02
0.065000, -1.579256e-02
0.070000, -1.700629e-02
0.075000, -1.821975e-02
0.080000, -1.943294e-02
0.085000, -2.064583e-02
0.090000, -2.185839e-02
0.095000, -2.307060e-02
0.100000, -2.428242e-02
0.105000, -2.549382e-02
0.110000, -2.670479e-02
0.115000, -2.791527e-02
0.120000, -2.912523e-02
0.125000, -3.033463e-02
0.130000, -3.154344e-02
0.135000, -3.275160e-02
0.140000, -3.395907e-02
0.145000, -3.516578e-02
0.150000, -3.637169e-02
0.155000, -3.757673e-02
0.160000, -3.878082e-02
0.165000, -3.998390e-02
0.170000, -4.118587e-02
0.175000, -4.238665e-02
0.180000, -4.358612e-02
0.185000, -4.478419e-02
0.190000, -4.598071e-02
0.195000, -4.717555e-02
0.200000, -4.836855e-02
0.205000, -4.955952e-02
0.210000, -5.074826e-02
0.215000, -5.193454e-02
0.220000, -5.311810e-02
0.225000, -5.429863e-02
0.230000, -5.547579e-02
0.235000, -5.664917e-02
0.240000, -5.781831e-02
0.245000, -5.898267e-02
0.250000, -6.014160e-02
0.255000, -6.129434e-02
0.260000, -6.244001e-02
0.265000, -6.357753e-02
0.270000, -6.470561e-02
0.275000, -6.582269e-02
0.280000, -6.692686e-02
0.285000, -6.801576e-02
0.290000, -6.908647e-02
0.295000, -7.013532e-02
0.300000, -7.115765e-02
0.305000, -7.214743e-02
0.310000, -7.309677e-02
0.315000, -7.399516e-02
0.320000, -7.482835e-02
0.325000, -7.557670e-02
0.330000, -7.621326e-02
0.335000, -7.670232e-02
0.340000, -7.700321e-02
0.345000, -7.709653e-02
0.350000, -7.672129e-02
0.355000, -7.563210e-02
0.360000, -7.346964e-02
0.365000, -6.951096e-02
0.370000, -6.256554e-02
0.375000, -5.101202e-02
0.380000, -3.343029e-02
0.385000, -9.320042e-03
0.390000, 2.099251e-02
0.395000, 5.686918e-02
0.400000, 9.770197e-02
0.405000, 1.430201e-01
0.410000, 1.924865e-01
0.415000, 2.458669e-01
0.420000, 3.030005e-01
0.425000, 3.637784e-01
0.430000, 4.281280e-01
0.435000, 4.960028e-01
0.440000, 5.673758e-01
0.445000, 6.422336e-01
0.450000, 7.205740e-01
0.455000, 8.024027e-01
0.460000, 8.877317e-01
0.465000, 9.765782e-01
0.470000, 1.068963e+00
0.475000, 1.164911e+00
0.480000, 1.264448e+00
0.485000, 1.367604e+00
0.490000, 1.474408e+00
0.495000, 1.584894e+00
0.500000, 1.699094e+00
0.505000, 1.817042e+00
0.510000, 1.938773e+00
0.515000, 2.064323e+00
0.520000, 2.193729e+00
0.525000, 2.327027e+00
0.530000, 2.464253e+00
0.535000, 2.605447e+00
0.540000, 2.750644e+00
0.545000, 2.899884e+00
0.550000, 3.053205e+00
0.555000, 3.210645e+00
0.560000, 3.372242e+00
0.565000, 3.538035e+00
0.570000, 3.708063e+00
0.575000, 3.882364e+00
0.580000, 4.060977e+00
0.585000, 4.243942e+00
0.590000, 4.431297e+00
0.595000, 4.623081e+00
0.600000, 4.819333e+00
0.605000, 5.020091e+00
0.610000, 5.225396e+00
0.615000, 5.435285e+00
0.620000, 5.649797e+00
0.625000, 5.868972e+00
0.630000, 6.092849e+00
0.635000, 6.321465e+00
0.640000, 6.554861e+00
0.645000, 6.793074e+00
0.650000, 7.036144e+00
0.655000, 7.284108e+00
0.660000, 7.537007e+00
0.665000, 7.794878e+00
0.670000, 8.057761e+00
0.675000, 8.325693e+00
0.680000, 8.598713e+00
0.685000, 8.876860e+00
0.690000, 9.160172e+00
0.695000, 9.448688e+00
0.700000, 9.742446e+00
0.705000, 1.004148e+01
0.710000, 1.034584e+01
0.715000, 1.065556e+01
0.720000, 1.097067e+01
0.725000, 1.129121e+01
0.730000, 1.161722e+01
0.735000, 1.194875e+01
0.740000, 1.228582e+01
0.745000, 1.262848e+01
0.750000, 1.297676e+01
0.755000, 1.333071e+01
0.760000, 1.369036e+01
0.765000, 1.405574e+01
0.770000, 1.442690e+01
0.775000, 1.480388e+01
0.780000, 1.518670e+01
0.785000, 1.557542e+01
0.790000, 1.597007e+01
0.795000, 1.637068e+01
0.800000, 1.677729e+01
0.805000, 1.718995e+01
0.810000, 1.760869e+01
0.815000, 1.803354e+01
0.820000, 1.846455e+01
0.825000, 1.890175e+01
0.830000, 1.934518e+01
0.835000, 1.979487e+01
0.840000, 2.025088e+01
0.845000, 2.071323e+01
0.850000, 2.118195e+01
0.855000, 2.165710e+01
0.860000, 2.213870e+01
0.865000, 2.262680e+01
0.870000, 2.312143e+01
0.875000, 2.362262e+01
0.880000, 2.413043e+01
0.885000, 2.464487e+01
0.890000, 2.516600e+01
0.895000, 2.569385e+01
0.900000, 2.622845e+01
0.905000, 2.676985e+01
0.910000, 2.731808e+01
0.915000, 2.787318e+01
0.920000, 2.843519e+01
0.925000, 2.900414e+01
0.930000, 2.958007e+01
0.935000, 3.016302e+01
0.940000, 3.075302e+01
0.945000, 3.135012e+01
0.950000, 3.195435e+01
0.955000, 3.256575e+01
0.960000, 3.318435e+01
0.965000, 3.381020e+01
0.970000, 3.444333e+01
0.975000, 3.508378e+01
0.980000, 3.573158e+01
0.985000, 3.638678e+01
0.990000, 3.704940e+01
0.995000, 3.771949e+01
1.000000, 3.839709e+01
1.005000, 3.908223e+01
1.010000, 3.977495e+01
1.015000, 4.047529e+01
1.020000, 4.118328e+01
1.025000, 4.189896e+01
1.030000, 4.262237e+01
1.035000, 4.335355e+01
1.040000, 4.409253e+01
1.045000, 4.483935e+01
1.050000, 4.559405e+01
1.055000, 4.635667e+01
1.060000, 4.712724e+01
1.065000, 4.790580e+01
1.070000, 4.869238e+01
1.075000, 4.948704e+01
1.080000, 5.028979e+01
1.085000, 5.110068e+01
1.090000, 5.191975e+01
1.095000, 5.274703e+01
1.100000, 5.358257e+01
1.105000, 5.442639e+01
1.110000, 5.527854e+01
1.115000, 5.613905e+01
1.120000, 5.700796e+01
1.125000, 5.788531e+01
1.130000, 5.877114e+01
1.135000, 5.966548e+01
1.140000, 6.056836e+01
1.145000, 6.147983e+01
1.150000, 6.239993e+01
1.155000, 6.332869e+01
1.160000, 6.426615e+01
1.165000, 6.521234e+01
1.170000, 6.616730e+01
1.175000, 6.713108e+01
1.180000, 6.810371e+01
1.185000, 6.908522e+01
1.190000, 7.007565e+01
1.195000, 7.107504e+01
1.200000, 7.208343e+01
1.205000, 7.310085e+01
1.210000, 7.412735e+01
1.215000, 7.516295e+01
1.220000, 7.620770e+01
1.225000, 7.726163e+01
1.230000, 7.832478e+01
1.235000, 7.939720e+01
1.240000, 8.047890e+01
1.245000, 8.156994e+01
1.250000, 8.267035e+01
1.255000, 8.378016e+01
1.260000, 8.489942e+01
1.265000, 8.602816e+01
1.270000, 8.716641e+01
1.275000, 8.831423e+01
1.280000, 8.947163e+01
1.285000, 9.063867e+01
1.290000, 9.181538e+01
1.295000, 9.300179e+01
1.300000, 9.419794e+01
1.305000, 9.540388e+01
1.310000, 9.661963e+01
1.315000, 9.784523e+01
1.320000, 9.908073e+01
1.325000, 1.003262e+02
1.330000, 1.015815e+02
1.335000, 1.028469e+02
1.340000, 1.041224e+02
1.345000, 1.054079e+02
1.350000, 1.067035e+02
1.355000, 1.080093e+02
1.360000, 1.093253e+02
1.365000, 1.106515e+02
1.370000, 1.119879e+02
1.375000, 1.133347e+02
1.380000, 1.146918e+02
1.385000, 1.160593e+02
1.390000, 1.174372e+02
1.395000, 1.188255e+02
1.400000, 1.202244e+02
1.405000, 1.216337e+02
1.410000, 1.230536e+02
1.415000, 1.244842e+02
1.420000, 1.259253e+02
1.425000, 1.273772e+02
1.430000, 1.288397e+02
1.435000, 1.303130e+02
1.440000, 1.317971e+02
1.445000, 1.332920e+02
1.450000, 1.347978e+02
1.455000, 1.363144e+02
1.460000, 1.378420e+02
1.465000, 1.393806e+02
1.470000, 1.409302e+02
1.475000, 1.424908e+02
1.480000, 1.440626e+02
1.485000, 1.456454e+02
1.490000, 1.472394e+02
1.495000, 1.488446e+02
1.500000, 1.504611e+02
1.505000, 1.520888e+02
1.510000, 1.537278e+02
1.515000, 1.553781e+02
1.520000, 1.570399e+02
1.525000, 1.587131e+02
1.530000, 1.603977e+02
1.535000, 1.620938e+02
1.540000, 1.638015e+02
1.545000, 1.655207e+02
1.550000, 1.672515e+02
1.555000, 1.689940e+02
1.560000, 1.707482e+02
1.565000, 1.725141e+02
1.570000, 1.742917e+02
1.575000, 1.760811e+02
1.580000, 1.778824e+02
1.585000, 1.796955e+02
1.590000, 1.815206e+02
1.595000, 1.833576e+02
1.600000, 1.852065e+02
1.605000, 1.870675e+02
1.610000, 1.889406e+02
1.615000, 1.908257e+02
1.620000, 1.927230e+02
1.625000, 1.946324e+02
1.630000, 1.965541e+02
1.635000, 1.984880e+02
1.640000, 2.004341e+02
1.645000, 2.023926e+02
1.650000, 2.043634e+02
1.655000, 2.063467e+02
1.660000, 2.083423e+02
1.665000, 2.103504e+02
1.670000, 2.123711e+02
1.675000, 2.144042e+02
1.680000, 2.164500e+02
1.685000, 2.185084e+02
1.690000, 2.205794e+02
1.695000, 2.226631e+02
1.700000, 2.247595e+02
1.705000, 2.268687e+02
1.710000, 2.289908e+02
1.715000, 2.311256e+02
1.720000, 2.332733e+02
1.725000, 2.354340e+02
1.730000, 2.376076e+02
1.735000, 2.397942e+02
1.740000, 2.419938e+02
1.745000, 2.442065e+02
1.750000, 2.464323e+02
1.755000, 2.486712e+02
1.760000, 2.509233e+02
1.765000, 2.531886e+02
1.770000, 2.554672e+02
1.775000, 2.577590e+02
1.780000, 2.600642e+02
1.785000, 2.623828e+02
1.790000, 2.647147e+02
1.795000, 2.670601e+02
1.800000, 2.694189e+02
1.805000, 2.717913e+02
1.810000, 2.741772e+02
1.815000, 2.765768e+02
1.820000, 2.789899e+02
1.825000, 2.814167e+02
1.830000, 2.838572e+02
1.835000, 2.863115e+02
1.840000, 2.887795e+02
1.845000, 2.912613e+02
1.850000, 2.937570e+02
1.855000, 2.962666e+02
1.860000, 2.987901e+02
1.865000, 3.013275e+02
1.870000, 3.038790e+02
1.875000, 3.064445e+02
1.880000, 3.090241e+02
1.885000, 3.116177e+02
1.890000, 3.142256e+02
1.895000, 3.168476e+02
1.900000, 3.194838e+02
1.905000, 3.221343e+02
1.910000, 3.247991e+02
1.915000, 3.274783e+02
1.920000, 3.301718e+02
1.925000, 3.328797e+02
1.930000, 3.356021e+02
1.935000, 3.383389e+02
1.940000, 3.410903e+02
1.945000, 3.438562e+02
1.950000, 3.466368e+02
1.955000, 3.494319e+02
1.960000, 3.522418e+02
1.965000, 3.550665e+02
1.970000, 3.579062e+02
1.975000, 3.607612e+02
1.980000, 3.636326e+02
1.985000, 3.665225e+02
1.990000, 3.694347e+02
1.995000, 3.723763e+02
2.000000, 3.753600e+02

